Panoply of Ni-Doping-Induced Reconstructions, Electronic Phases, and Ferroelectricity in 1T-MoS$_2$

The distorted phases of monolayer 1T-MoS$_2$ have distinct electronic properties, with potential applications in optoelectronics, catalysis, and batteries. We theoretically investigate the use of Ni-doping to generate distorted 1T phases, and find not only the ones usually reported but also two further phases (${3} \times {3}$ and ${4} \times {4}$), depending on the concentration and the substitutional or adatom doping site. Corresponding pristine phases are stable after dopant removal, which might offer a potential route to experimental synthesis. We find large ferroelectric polarizations, most notably in ${3} \times {3}$ which -- compared to the recently measured 1T$''$ -- has 100 times greater ferroelectric polarization, a lower energy, and a larger bandgap. Doped phases include exotic multiferroic semimetals, ferromagnetic polar metals, and improper ferroelectrics with only in-plane polarization switchable. The pristine phases have unusual multiple gaps in the conduction bands, with possible applications for intermediate band solar cells, transparent conductors, and nonlinear optics.

==> anc/1T_structures/1T_doped_structure/Hollow/111_h.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.0589081500    0.0000000000    0.0000000000
   -1.5294556080    2.6490917420    0.0000000000
    0.0000000000    0.0000000000   19.9999922820
 CONVVEC
    3.0589081500    0.0000000000    0.0000000000
   -1.5294556080    2.6490917420    0.0000000000
    0.0000000000    0.0000000000   19.9999922820
 PRIMCOORD
           4           1
 42      0.0000000000     0.0000000000     3.0106521230     0.0000000000     0.0000000000     0.0000021900
 16      0.0000000000     1.7660620690     1.4424351650     0.0000000000     0.0000000000    -0.0000067900
 16      1.5294549230     0.8830310350     4.7639579560     0.0000000000     0.0000000000     0.0000190400
 28      0.0000000000     1.7660620690     5.9579547560     0.0000000000     0.0000000000    -0.0000144400
 CONVCOORD
           4           1
 42      0.0000000000     0.0000000000     3.0106521230
 16      0.0000000000     1.7660620690     1.4424351650
 16      1.5294549230     0.8830310350     4.7639579560
 28      0.0000000000     1.7660620690     5.9579547560


==> anc/1T_structures/1T_doped_structure/Hollow/221_h.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.5741636400    0.0000000000    0.0000000000
   -3.2870785210    5.6936265340    0.0000000000
    0.0000000000    0.0000000000   19.9999936440
 CONVVEC
    6.5741636400    0.0000000000    0.0000000000
   -3.2870785210    5.6936265340    0.0000000000
    0.0000000000    0.0000000000   19.9999936440
 PRIMCOORD
          13           1
 42      0.0000000000    -0.0007684840     2.9726608210     0.0000000000     0.0001368400    -0.0009241300
 42     -1.8835461450     2.7087064130     3.1634361010     0.0005047600     0.0001447500    -0.0001944400
 42      3.2870828340     0.2765025050     3.1634084590     0.0000000000    -0.0002983800    -0.0000666500
 42      1.8835461450     2.7087064130     3.1634361010    -0.0005047600     0.0001447500    -0.0001944400
 16      0.0000000000     1.9547175890     1.6879687540     0.0000000000    -0.0000127200     0.0002300400
 16      1.5150674970     0.8754556340     4.7747684440     0.0001075600    -0.0000595300     0.0004647400
 16     -1.5940405350     4.7153196470     1.6879437730     0.0001049100     0.0001266000     0.0001114200
 16      0.0000000000     3.7956526680     4.4204880580     0.0000000000     0.0000404200    -0.0001154300
 16      3.2870828340     1.8970848880     1.4130427750     0.0000000000     0.0002045000    -0.0005567100
 16      5.0590981690     0.8754556350     4.7747684440    -0.0001075600    -0.0000595300     0.0004647400
 16      1.5940405350     4.7153196470     1.6879437730    -0.0001049100     0.0001266000     0.0001114200
 16      3.2870828340     3.9451391210     4.7764497200     0.0000000000    -0.0003533900    -0.0000064500
 28      3.2870828340     1.8987280850     5.2527647760     0.0000000000    -0.0001409200     0.0006758900
 CONVCOORD
          13           1
 42     -0.0000000000    -0.0007684840     2.9726608210
 42     -1.8835461450     2.7087064130     3.1634361010
 42      3.2870828340     0.2765025050     3.1634084590
 42      1.8835461450     2.7087064130     3.1634361010
 16      0.0000000000     1.9547175890     1.6879687540
 16      1.5150674970     0.8754556340     4.7747684440
 16     -1.5940405350     4.7153196470     1.6879437730
 16      0.0000000000     3.7956526680     4.4204880580
 16      3.2870828340     1.8970848880     1.4130427750
 16      5.0590981690     0.8754556350     4.7747684440
 16      1.5940405350     4.7153196470     1.6879437730
 16      3.2870828340     3.9451391210     4.7764497200
 28      3.2870828340     1.8987280850     5.2527647760


==> anc/1T_structures/1T_doped_structure/Hollow/331_h.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.8476349350    0.0000000000    0.0000000000
   -4.9238174670    8.5282969930    0.0000000000
    0.0000000000    0.0000000000   19.9999960370
 CONVVEC
    9.8476349350    0.0000000000    0.0000000000
   -4.9238174670    8.5282969930    0.0000000000
    0.0000000000    0.0000000000   19.9999960370
 PRIMCOORD
          28           1
 42      0.0000000000     0.2258394550     3.1248943000     0.0000000000     0.0007575800    -0.0001102200
 42     -1.4456906030     2.7298484660     3.1248943000     0.0006560800    -0.0003787900    -0.0001102200
 42     -3.5016555550     5.5590337140     3.0544163300     0.0003123100     0.0001803100     0.0001564900
 42      3.5154581140    -0.1344715850     2.9817741440    -0.0005302200     0.0003061200    -0.0001706700
 42      1.4456906030     2.7298484660     3.1248943000    -0.0006560800    -0.0003787900    -0.0001102200
 42      0.0000000000     5.9544795590     2.9817741440     0.0000000000    -0.0006122500    -0.0001706700
 42      6.3321815060    -0.1344715850     2.9817741440     0.0005302200     0.0003061200    -0.0001706700
 42      4.9238198100     3.0957735420     3.0544163300     0.0000000000    -0.0003606300     0.0001564900
 42      3.5016555550     5.5590337140     3.0544163300    -0.0003123100     0.0001803100     0.0001564900
 16      0.0000000000     1.8951787960     1.4430886700     0.0000000000     0.0000000000    -0.0005769500
 16      1.7816577440     0.8665383710     4.6330530830    -0.0001114600     0.0000643500    -0.0002573500
 16     -1.6508796040     4.7159050640     1.6317898570    -0.0003501300    -0.0000173800    -0.0004459300
 16      0.0000000000     3.9524596460     4.6330530830     0.0000000000    -0.0001287000    -0.0002573500
 16     -3.3064385690     7.5834168150     1.6317898570    -0.0001901100    -0.0002945300    -0.0004459300
 16     -1.6551991210     6.6250856910     4.5323567130    -0.0000267800    -0.0000154600     0.0004119600
 16      3.2682608440     1.9145190900     1.6317898570     0.0001600100     0.0003119100    -0.0004459300
 16      4.9238198100     0.9636695870     4.5323567130     0.0000000000     0.0000309200     0.0004119600
 16      1.6508796040     4.7159050640     1.6317898570     0.0003501300    -0.0000173800    -0.0004459300
 16      3.2660389590     3.7808269340     4.6107540940     0.0005865700     0.0003386500     0.0005249700
 16      0.0000000000     7.5807151830     1.2606086260     0.0000000000     0.0000000000     0.0004773500
 16      1.6551991210     6.6250856910     4.5323567130     0.0000267800    -0.0000154600     0.0004119600
 16      6.5793787760     1.9145190900     1.6317898570    -0.0001600100     0.0003119100    -0.0004459300
 16      8.0659818750     0.8665383710     4.6330530830     0.0001114600     0.0000643500    -0.0002573500
 16      4.9238198100     4.7379469890     1.3477790960     0.0000000000     0.0000000000     0.0006651300
 16      6.5816006610     3.7808269340     4.6107540940    -0.0005865700     0.0003386500     0.0005249700
 16      3.3064385690     7.5834168150     1.6317898570     0.0001901100    -0.0002945300    -0.0004459300
 16      4.9238198100     6.6521871020     4.6107540940     0.0000000000    -0.0006773100     0.0005249700
 28      0.0000000000     1.8951787960     5.2110384710     0.0000000000     0.0000000000     0.0004444700
 CONVCOORD
          28           1
 42      0.0000000000     0.2258394550     3.1248943000
 42     -1.4456906030     2.7298484660     3.1248943000
 42     -3.5016555550     5.5590337140     3.0544163300
 42      3.5154581140    -0.1344715850     2.9817741440
 42      1.4456906030     2.7298484660     3.1248943000
 42      0.0000000000     5.9544795590     2.9817741440
 42      6.3321815060    -0.1344715850     2.9817741440
 42      4.9238198100     3.0957735420     3.0544163300
 42      3.5016555550     5.5590337140     3.0544163300
 16      0.0000000000     1.8951787960     1.4430886700
 16      1.7816577440     0.8665383710     4.6330530830
 16     -1.6508796040     4.7159050640     1.6317898570
 16      0.0000000000     3.9524596460     4.6330530830
 16     -3.3064385690     7.5834168150     1.6317898570
 16     -1.6551991210     6.6250856910     4.5323567130
 16      3.2682608440     1.9145190900     1.6317898570
 16      4.9238198100     0.9636695870     4.5323567130
 16      1.6508796040     4.7159050640     1.6317898570
 16      3.2660389590     3.7808269340     4.6107540940
 16      0.0000000000     7.5807151830     1.2606086260
 16      1.6551991210     6.6250856910     4.5323567130
 16      6.5793787760     1.9145190900     1.6317898570
 16      8.0659818750     0.8665383710     4.6330530830
 16      4.9238198100     4.7379469890     1.3477790960
 16      6.5816006610     3.7808269340     4.6107540940
 16      3.3064385690     7.5834168150     1.6317898570
 16      4.9238198100     6.6521871020     4.6107540940
 28      0.0000000000     1.8951787960     5.2110384710


==> anc/1T_structures/1T_doped_structure/Hollow/441_h.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.9414954130    0.0000000000    0.0000000000
   -6.4707477070   11.1993361640    0.0000000000
    0.0000000000    0.0000000000   19.9999949110
 CONVVEC
   12.9414954130    0.0000000000    0.0000000000
   -6.4707477070   11.1993361640    0.0000000000
    0.0000000000    0.0000000000   19.9999949110
 PRIMCOORD
          49           1
 42      0.0000000000    -0.2759420890     3.0397627430     0.0000000000    -0.0001208000    -0.0002457500
 42     -1.8597191060     2.9420565860     3.0422136590    -0.0000575400     0.0000318700    -0.0002852300
 42     -3.2527545200     5.3528776860     2.9869094930     0.0001894200     0.0002186000    -0.0000256600
 42     -5.0769069540     8.5142472190     2.9837147320     0.0002643100    -0.0000728700     0.0001123500
 42      3.3019598330    -0.0290562340     3.0211763420     0.0009650900    -0.0005947900    -0.0001281500
 42      1.8597191060     2.9420565870     3.0422136590     0.0000575400     0.0000318700    -0.0002852300
 42      0.0000000000     5.6824849320     3.0145224520     0.0000000000     0.0005157700    -0.0000000700
 42     -1.3980994840     8.5222873290     2.9520834210    -0.0001436300     0.0000933300     0.0000486900
 42      6.4707525600    -0.2524447880     2.9549587020     0.0000000000     0.0003802000    -0.0000430500
 42      4.6441753490     2.9352603780     2.9868333950     0.0002436500     0.0001023800     0.0000818800
 42      3.2527545200     5.3528776860     2.9869094930    -0.0001894200     0.0002186000    -0.0000256600
 42      1.3980994840     8.5222873270     2.9520834210     0.0001436300     0.0000933300     0.0000486900
 42      9.6395451850    -0.0290562340     3.0211763420    -0.0009650900    -0.0005947900    -0.0001281500
 42      8.2973297710     2.9352603800     2.9868333950    -0.0002436500     0.0001023800     0.0000818800
 42      6.4707525600     5.5904369680     3.0327746020     0.0000000000    -0.0000210200    -0.0002044200
 42      5.0769069550     8.5142472230     2.9837147320    -0.0002643100    -0.0000728700     0.0001123500
 16      0.0000000000     1.8716526280     1.7473698110     0.0000000000    -0.0001146600    -0.0002236400
 16      1.7933432630     0.8360201580     4.6580996740     0.0007864500    -0.0004714000     0.0000706800
 16     -1.6052100520     4.6437873270     1.4097880140    -0.0000186600    -0.0001195300    -0.0001102500
 16      0.0000000000     3.9394560060     4.6512341350     0.0000000000     0.0008028800     0.0007422200
 16     -3.2496127230     7.4605317320     1.6373333880     0.0003047200     0.0000147500    -0.0000327000
 16     -1.6606938220     6.5863861150     4.4545442600    -0.0001976600     0.0000020200     0.0002179900
 16     -4.8683144590    10.2969282540     1.4100086970     0.0000119000    -0.0002582900     0.0000660600
 16     -3.2120234500     9.2691717080     4.4504745280    -0.0000640200     0.0000691800     0.0004448900
 16      3.2043299590     1.8692666540     1.4083270510     0.0001448200    -0.0000057700     0.0000936900
 16      4.9215897400     0.9442683960     4.4585965200     0.0000163200     0.0002704700     0.0002577500
 16      1.6052100520     4.6437873270     1.4097880140     0.0000186600    -0.0001195300    -0.0001102500
 16      3.2728499380     3.7541436010     4.7702616120     0.0000480200     0.0002243700    -0.0004276000
 16      0.0000000000     7.4395182210     1.3182782250     0.0000000000     0.0003399400     0.0004100000
 16      1.6606938230     6.5863861160     4.4545442600     0.0001976600     0.0000020200     0.0002179900
 16     -1.6444895930    10.2836850370     1.3275471490     0.0005800200    -0.0002677900    -0.0002173900
 16      0.0000000000     9.3296229820     4.7117692340     0.0000000000     0.0002018800    -0.0008988100
 16      6.4707525600     1.8807552370     1.6406405200     0.0000000000    -0.0001965700     0.0000898400
 16      8.0199153810     0.9442683940     4.4585965200    -0.0000163200     0.0002704700     0.0002577500
 16      4.8673997490     4.6734948890     1.3687908000     0.0000441900    -0.0000235100     0.0002836000
 16      6.4707525600     3.7042793180     4.4832854350     0.0000000000     0.0005314300     0.0002391000
 16      3.2496127240     7.4605317320     1.6373333880    -0.0003047200     0.0000147500    -0.0000327000
 16      4.8325232500     6.5466554490     4.4800804430     0.0002902700    -0.0002437300     0.0000427800
 16      1.6444895940    10.2836850370     1.3275471490    -0.0005800200    -0.0002677900    -0.0002173900
 16      3.2120234510     9.2691717080     4.4504745280     0.0000640200     0.0000691800     0.0004448900
 16      9.7371750580     1.8692666540     1.4083270510    -0.0001448200    -0.0000057700     0.0000936900
 16     11.1481617560     0.8360201560     4.6580996740    -0.0007864500    -0.0004714000     0.0000706800
 16      8.0741053690     4.6734948890     1.3687908000    -0.0000441900    -0.0000235100     0.0002836000
 16      9.6686550790     3.7541436020     4.7702616120    -0.0000480200     0.0002243700    -0.0004276000
 16      6.4707525600     7.4499631100     1.3697831930     0.0000000000     0.0000505800     0.0004539800
 16      8.1089818710     6.5466554500     4.4800804430    -0.0002902700    -0.0002437300     0.0000427800
 16      4.8683144610    10.2969282550     1.4100086970    -0.0000119000    -0.0002582900     0.0000660600
 16      6.4707525600     9.2940381350     4.7672644090     0.0000000000    -0.0002227300    -0.0003892700
 28      0.0000000000     1.8690544070     4.6355244680     0.0000000000    -0.0000854500    -0.0009169100
 CONVCOORD
          49           1
 42      0.0000000000    -0.2759420890     3.0397627430
 42     -1.8597191060     2.9420565860     3.0422136590
 42     -3.2527545200     5.3528776860     2.9869094930
 42     -5.0769069540     8.5142472190     2.9837147320
 42      3.3019598330    -0.0290562340     3.0211763420
 42      1.8597191060     2.9420565870     3.0422136590
 42     -0.0000000000     5.6824849320     3.0145224520
 42     -1.3980994840     8.5222873290     2.9520834210
 42      6.4707525600    -0.2524447880     2.9549587020
 42      4.6441753490     2.9352603780     2.9868333950
 42      3.2527545200     5.3528776860     2.9869094930
 42      1.3980994840     8.5222873270     2.9520834210
 42      9.6395451850    -0.0290562340     3.0211763420
 42      8.2973297710     2.9352603800     2.9868333950
 42      6.4707525600     5.5904369680     3.0327746020
 42      5.0769069550     8.5142472230     2.9837147320
 16     -0.0000000000     1.8716526280     1.7473698110
 16      1.7933432630     0.8360201580     4.6580996740
 16     -1.6052100520     4.6437873270     1.4097880140
 16     -0.0000000000     3.9394560060     4.6512341350
 16     -3.2496127230     7.4605317320     1.6373333880
 16     -1.6606938220     6.5863861150     4.4545442600
 16     -4.8683144590    10.2969282540     1.4100086970
 16     -3.2120234500     9.2691717080     4.4504745280
 16      3.2043299590     1.8692666540     1.4083270510
 16      4.9215897400     0.9442683960     4.4585965200
 16      1.6052100520     4.6437873270     1.4097880140
 16      3.2728499380     3.7541436010     4.7702616120
 16     -0.0000000000     7.4395182210     1.3182782250
 16      1.6606938230     6.5863861160     4.4545442600
 16     -1.6444895930    10.2836850370     1.3275471490
 16     -0.0000000000     9.3296229820     4.7117692340
 16      6.4707525600     1.8807552370     1.6406405200
 16      8.0199153810     0.9442683940     4.4585965200
 16      4.8673997490     4.6734948890     1.3687908000
 16      6.4707525600     3.7042793180     4.4832854350
 16      3.2496127240     7.4605317320     1.6373333880
 16      4.8325232500     6.5466554490     4.4800804430
 16      1.6444895940    10.2836850370     1.3275471490
 16      3.2120234510     9.2691717080     4.4504745280
 16      9.7371750580     1.8692666540     1.4083270510
 16     11.1481617560     0.8360201560     4.6580996740
 16      8.0741053690     4.6734948890     1.3687908000
 16      9.6686550790     3.7541436020     4.7702616120
 16      6.4707525600     7.4499631100     1.3697831930
 16      8.1089818710     6.5466554500     4.4800804430
 16      4.8683144610    10.2969282550     1.4100086970
 16      6.4707525600     9.2940381350     4.7672644090
 28      0.0000000000     1.8690544070     4.6355244680


==> anc/1T_structures/1T_doped_structure/Mo_atop/111_mo.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1040218330    0.0000000000    0.0000000000
   -1.5520109160    2.6881621110    0.0000000000
    0.0000000000    0.0000000000   19.9999934060
 CONVVEC
    3.1040218330    0.0000000000    0.0000000000
   -1.5520109160    2.6881621110    0.0000000000
    0.0000000000    0.0000000000   19.9999934060
 PRIMCOORD
           4           1
 42      0.0000000000     0.0000000000     3.0638626040     0.0000000000     0.0000000000    -0.0000024600
 16      0.0000000000     1.7921080820     1.5164665340     0.0000000000     0.0000000000    -0.0000197500
 16      1.5520114280     0.8960540410     4.7796918660     0.0000000000     0.0000000000    -0.0000030000
 28      0.0000000000     0.0000000000     5.8149789970     0.0000000000     0.0000000000     0.0000252200
 CONVCOORD
           4           1
 42      0.0000000000     0.0000000000     3.0638626040
 16      0.0000000000     1.7921080820     1.5164665340
 16      1.5520114280     0.8960540410     4.7796918660
 28      0.0000000000     0.0000000000     5.8149789970


==> anc/1T_structures/1T_doped_structure/Mo_atop/221_mo.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.4918567020    0.0000000000    0.0000000000
   -3.2459315410    5.6221125090    0.0000000000
    0.0000000000    0.0000000000   19.9999888590
 CONVVEC
    6.4918567020    0.0000000000    0.0000000000
   -3.2459315410    5.6221125090    0.0000000000
    0.0000000000    0.0000000000   19.9999888590
 PRIMCOORD
          13           1
 42      0.2124397080    -0.1226521460     3.1225294340    -0.0002054200     0.0001186000    -0.0001794400
 42     -1.6229654910     3.0563624780     3.1225294340     0.0000000000    -0.0002372000    -0.0001794400
 42      3.0334912730    -0.1226521460     3.1225294340     0.0002054200     0.0001186000    -0.0001794400
 42      1.6229654910     2.8110581850     2.9889029340     0.0000000000     0.0000000000    -0.0008840000
 16     -0.0263523260     1.8588242650     1.6242619090    -0.0003085500    -0.0001781400     0.0002309000
 16      1.6229654910     0.8676097670     4.7711569890     0.0000000000     0.0002713900    -0.0000111200
 16     -1.6229654910     4.6850969760     1.3673669700     0.0000000000     0.0000000000     0.0005040400
 16     -0.0601104900     3.7827823950     4.7711569890     0.0002350300    -0.0001357000    -0.0000111200
 16      3.2722833070     1.8588242650     1.6242619090     0.0003085500    -0.0001781400     0.0002309000
 16      4.8688964720     0.9370193950     4.4328382090     0.0000000000     0.0000000000     0.0002633900
 16      1.6229654910     4.7155260270     1.6242619090     0.0000000000     0.0003562800     0.0002309000
 16      3.3060414710     3.7827823950     4.7711569890    -0.0002350300    -0.0001357000    -0.0000111200
 28      1.6229654910     2.8110581850     5.5970468890     0.0000000000     0.0000000000    -0.0000044200
 CONVCOORD
          13           1
 42      0.2124397080    -0.1226521460     3.1225294340
 42     -1.6229654910     3.0563624780     3.1225294340
 42      3.0334912730    -0.1226521460     3.1225294340
 42      1.6229654910     2.8110581850     2.9889029340
 16     -0.0263523260     1.8588242650     1.6242619090
 16      1.6229654910     0.8676097670     4.7711569890
 16     -1.6229654910     4.6850969760     1.3673669700
 16     -0.0601104900     3.7827823950     4.7711569890
 16      3.2722833070     1.8588242650     1.6242619090
 16      4.8688964720     0.9370193950     4.4328382090
 16      1.6229654910     4.7155260270     1.6242619090
 16      3.3060414710     3.7827823950     4.7711569890
 28      1.6229654910     2.8110581850     5.5970468890


==> anc/1T_structures/1T_doped_structure/Mo_atop/331_mo.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.7279345090    0.0000000000    0.0000000000
   -4.8639721210    8.4246362330    0.0000000000
    0.0000000000    0.0000000000   19.9999895500
 CONVVEC
    9.7279345090    0.0000000000    0.0000000000
   -4.8639721210    8.4246362330    0.0000000000
    0.0000000000    0.0000000000   19.9999895500
 PRIMCOORD
          28           1
 42      0.2501495310     0.1236581250     3.0535402760     0.0000437600     0.0002059200     0.0000508100
 42     -1.3891576140     2.9630208900     3.0535402760     0.0002002100    -0.0000650700     0.0000508100
 42     -3.2426468720     5.6164281260     3.0246776690     0.0000000000     0.0000000000    -0.0004322500
 42      2.9924973410     0.1236581250     3.0535402760    -0.0000437600     0.0002059200     0.0000508100
 42      1.6213234360     2.8082140630     2.9699779070     0.0000000000     0.0000000000     0.0003237500
 42     -0.0179837090     5.3379631730     3.0535402760     0.0001564600    -0.0001408500     0.0000508100
 42      6.4852937450     0.0000000000     2.9885547570     0.0000000000     0.0000000000     0.0007753300
 42      4.6318044860     2.9630208900     3.0535402760    -0.0002002100    -0.0000650700     0.0000508100
 42      3.2606305810     5.3379631730     3.0535402760    -0.0001564600    -0.0001408500     0.0000508100
 16      0.0251098900     1.8866399130     1.4096371160    -0.0006323700    -0.0003651000    -0.0004643100
 16      1.6213234360     0.8458663470     4.8303705790     0.0000000000    -0.0001735900     0.0005588400
 16     -1.6092796680     4.6734032970     1.4026628690     0.0000346000    -0.0000199800    -0.0000518600
 16     -0.0781198120     3.7893879200     4.8303705790    -0.0001503400     0.0000868000     0.0005588400
 16     -3.2426468720     7.5024777830     1.4026628690     0.0000000000     0.0000399500    -0.0000518600
 16     -1.5790511020     6.5769054280     4.4887964830    -0.0001254900    -0.0000724500    -0.0008713700
 16      3.2175369820     1.8866399130     1.4096371160     0.0006323700    -0.0003651000    -0.0004643100
 16      4.8323204810     0.9543443940     4.5075485220    -0.0006695100     0.0003865400     0.0009476400
 16      1.6213234360     4.6513623620     1.4096371160     0.0000000000     0.0007302000    -0.0004643100
 16      3.3207666850     3.7893879200     4.8303705790     0.0001503400     0.0000868000     0.0005588400
 16     -0.0821063640     7.4411666930     1.6705538280     0.0006850500     0.0003955100    -0.0003929400
 16      1.6213234360     6.5159534000     4.5075485220     0.0000000000    -0.0007730900     0.0009476400
 16      6.4852937450     1.9669509890     1.6705538280     0.0000000000    -0.0007910200    -0.0003929400
 16      8.1382670090     0.9543443940     4.5075485220     0.0006695100     0.0003865400     0.0009476400
 16      4.8519265400     4.6734032970     1.4026628690    -0.0000346000    -0.0000199800    -0.0000518600
 16      6.4852937450     3.6954735210     4.4887964830     0.0000000000     0.0001449100    -0.0008713700
 16      3.3247532370     7.4411666930     1.6705538280    -0.0006850500     0.0003955100    -0.0003929400
 16      4.8216979760     6.5769054280     4.4887964830     0.0001254900    -0.0000724500    -0.0008713700
 28      1.6213234360     2.8082140630     5.6318398160     0.0000000000     0.0000000000    -0.0001497000
 CONVCOORD
          28           1
 42      0.2501495310     0.1236581250     3.0535402760
 42     -1.3891576140     2.9630208900     3.0535402760
 42     -3.2426468720     5.6164281260     3.0246776690
 42      2.9924973410     0.1236581250     3.0535402760
 42      1.6213234360     2.8082140630     2.9699779070
 42     -0.0179837090     5.3379631730     3.0535402760
 42      6.4852937450     0.0000000000     2.9885547570
 42      4.6318044860     2.9630208900     3.0535402760
 42      3.2606305810     5.3379631730     3.0535402760
 16      0.0251098900     1.8866399130     1.4096371160
 16      1.6213234360     0.8458663470     4.8303705790
 16     -1.6092796680     4.6734032970     1.4026628690
 16     -0.0781198120     3.7893879200     4.8303705790
 16     -3.2426468720     7.5024777830     1.4026628690
 16     -1.5790511020     6.5769054280     4.4887964830
 16      3.2175369820     1.8866399130     1.4096371160
 16      4.8323204810     0.9543443940     4.5075485220
 16      1.6213234360     4.6513623620     1.4096371160
 16      3.3207666850     3.7893879200     4.8303705790
 16     -0.0821063640     7.4411666930     1.6705538280
 16      1.6213234360     6.5159534000     4.5075485220
 16      6.4852937450     1.9669509890     1.6705538280
 16      8.1382670090     0.9543443940     4.5075485220
 16      4.8519265400     4.6734032970     1.4026628690
 16      6.4852937450     3.6954735210     4.4887964830
 16      3.3247532370     7.4411666930     1.6705538280
 16      4.8216979760     6.5769054280     4.4887964830
 28      1.6213234360     2.8082140630     5.6318398160


==> anc/1T_structures/1T_doped_structure/Mo_atop/441_mo.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.9026484220    0.0000000000    0.0000000000
   -6.4513306620   11.1740286960    0.0000000000
    0.0000000000    0.0000000000   19.9999972120
 CONVVEC
   12.9026484220    0.0000000000    0.0000000000
   -6.4513306620   11.1740286960    0.0000000000
    0.0000000000    0.0000000000   19.9999972120
 PRIMCOORD
          49           1
 42      0.0000000000     0.0000000000     2.8860333580     0.0000000000     0.0000000000     0.0005855300
 42     -1.8387609100     2.6911190540     3.0132559770    -0.0008231200    -0.0004145200     0.0002408100
 42     -3.2733282560     5.5594948950     2.9508291920    -0.0005672300    -0.0003274900    -0.0002871800
 42     -5.0401314260     8.2360541190     3.0132559770    -0.0007705400    -0.0005055800     0.0002408100
 42      3.2499582520     0.2468539830     3.0132559770     0.0000525800     0.0009201000     0.0002408100
 42      1.8387609110     2.6911190560     3.0132559770     0.0008231200    -0.0004145200     0.0002408100
 42      0.0000000000     5.8466653220     3.0112279160     0.0000000000    -0.0001537000     0.0001611900
 42     -1.3879672860     8.2506944480     3.0112279160    -0.0001331100     0.0000768500     0.0001611900
 42      6.4513287660     0.0550375700     2.9508291920     0.0000000000     0.0006549800    -0.0002871800
 42      4.6310821500     2.6737560820     2.9942691100     0.0002457600     0.0001418900     0.0000273300
 42      3.2733282570     5.5594948970     2.9508291920     0.0005672300    -0.0003274900    -0.0002871800
 42      1.3879672870     8.2506944450     3.0112279160     0.0001331100     0.0000768500     0.0001611900
 42      9.6526991790     0.2468539840     3.0132559770    -0.0000525800     0.0009201000     0.0002408100
 42      8.2715753830     2.6737560840     2.9942691100    -0.0002457600     0.0001418900     0.0000273300
 42      6.4513287660     5.8265152960     2.9942691100     0.0000000000    -0.0002837800     0.0000273300
 42      5.0401314260     8.2360541220     3.0132559770     0.0007705400    -0.0005055800     0.0002408100
 16      0.0000000000     1.8872839200     1.5200507750     0.0000000000    -0.0003576700    -0.0005854300
 16      1.6897943420     0.9756030710     4.6731551160    -0.0002271000    -0.0001311100    -0.0000490300
 16     -1.5888993970     4.6324121670     1.5176380130    -0.0004652700     0.0003834200     0.0002726800
 16      0.0000000000     3.7273871230     4.3502962860     0.0000000000     0.0000800200    -0.0000262100
 16     -3.2339909800     7.4817941190     1.5176380130     0.0000994200    -0.0005946500     0.0002726800
 16     -1.6331288910     6.5064645920     4.6098176740     0.0000137500     0.0000079400     0.0000238900
 16     -4.8168927690    10.2303856540     1.5200507750    -0.0003097500     0.0001788400    -0.0005854300
 16     -3.2233162750     9.3103342540     4.3502962860     0.0000693000    -0.0000400100    -0.0000262100
 16      3.2163873830     1.8569819110     1.2459943780     0.0002426000     0.0001400600    -0.0003247100
 16      4.8725225310     0.9435613200     4.6255069550    -0.0001958200     0.0001093200     0.0002360400
 16      1.5888993980     4.6324121670     1.5176380130     0.0004652700     0.0003834200     0.0002726800
 16      3.2534094200     3.7479469510     4.6255069550    -0.0000032400    -0.0002242500     0.0002360400
 16      0.0000000000     7.4493515400     1.2455433100     0.0000000000     0.0000000000    -0.0000144100
 16      1.6331288930     6.5064645920     4.6098176740    -0.0000137500     0.0000079400     0.0000238900
 16     -1.6450915830    10.2338484330     1.5176380130     0.0005646900     0.0002112300     0.0002726800
 16      0.0000000000     9.3351265500     4.6098176740     0.0000000000    -0.0000158800     0.0000238900
 16      6.4513287660     1.9009314090     1.4817145090     0.0000000000     0.0000375300    -0.0004879000
 16      8.0301350000     0.9435613200     4.6255069550     0.0001958200     0.0001093200     0.0002360400
 16      4.8719195000     4.6365478250     1.4817145090     0.0000325000    -0.0000187700    -0.0004879000
 16      6.4513287660     3.7246758220     4.3356087680     0.0000000000     0.0000000000     0.0002688400
 16      3.2339909820     7.4817941210     1.5176380130    -0.0000994200    -0.0005946500     0.0002726800
 16      4.8322157570     6.4825193950     4.6255069550     0.0001925800     0.0001149300     0.0002360400
 16      1.6450915850    10.2338484330     1.5176380130    -0.0005646900     0.0002112300     0.0002726800
 16      3.2233162780     9.3103342550     4.3502962860    -0.0000693000    -0.0000400100    -0.0000262100
 16      9.6862700470     1.8569819110     1.2459943780    -0.0002426000     0.0001400600    -0.0003247100
 16     11.2128630880     0.9756030710     4.6731551160     0.0002271000    -0.0001311100    -0.0000490300
 16      8.0307380320     4.6365478250     1.4817145090    -0.0000325000    -0.0000187700    -0.0004879000
 16      9.6492480110     3.7479469510     4.6255069550     0.0000032400    -0.0002242500     0.0002360400
 16      6.4513287660     7.4600636410     1.2459943780     0.0000000000    -0.0002801200    -0.0003247100
 16      8.0704417760     6.4825193950     4.6255069550    -0.0001925800     0.0001149300     0.0002360400
 16      4.8168927690    10.2303856530     1.5200507750     0.0003097500     0.0001788400    -0.0005854300
 16      6.4513287660     9.2228216250     4.6731551160     0.0000000000     0.0002622300    -0.0000490300
 28      0.0000000000     0.0000000000     5.4923520350     0.0000000000     0.0000000000    -0.0006929600
 CONVCOORD
          49           1
 42      0.0000000000     0.0000000000     2.8860333580
 42     -1.8387609100     2.6911190540     3.0132559770
 42     -3.2733282560     5.5594948950     2.9508291920
 42     -5.0401314260     8.2360541190     3.0132559770
 42      3.2499582520     0.2468539830     3.0132559770
 42      1.8387609110     2.6911190560     3.0132559770
 42      0.0000000000     5.8466653220     3.0112279160
 42     -1.3879672860     8.2506944480     3.0112279160
 42      6.4513287660     0.0550375700     2.9508291920
 42      4.6310821500     2.6737560820     2.9942691100
 42      3.2733282570     5.5594948970     2.9508291920
 42      1.3879672870     8.2506944450     3.0112279160
 42      9.6526991790     0.2468539840     3.0132559770
 42      8.2715753830     2.6737560840     2.9942691100
 42      6.4513287660     5.8265152960     2.9942691100
 42      5.0401314260     8.2360541220     3.0132559770
 16      0.0000000000     1.8872839200     1.5200507750
 16      1.6897943420     0.9756030710     4.6731551160
 16     -1.5888993970     4.6324121670     1.5176380130
 16      0.0000000000     3.7273871230     4.3502962860
 16     -3.2339909800     7.4817941190     1.5176380130
 16     -1.6331288910     6.5064645920     4.6098176740
 16     -4.8168927690    10.2303856540     1.5200507750
 16     -3.2233162750     9.3103342540     4.3502962860
 16      3.2163873830     1.8569819110     1.2459943780
 16      4.8725225310     0.9435613200     4.6255069550
 16      1.5888993980     4.6324121670     1.5176380130
 16      3.2534094200     3.7479469510     4.6255069550
 16      0.0000000000     7.4493515400     1.2455433100
 16      1.6331288930     6.5064645920     4.6098176740
 16     -1.6450915830    10.2338484330     1.5176380130
 16      0.0000000000     9.3351265500     4.6098176740
 16      6.4513287660     1.9009314090     1.4817145090
 16      8.0301350000     0.9435613200     4.6255069550
 16      4.8719195000     4.6365478250     1.4817145090
 16      6.4513287660     3.7246758220     4.3356087680
 16      3.2339909820     7.4817941210     1.5176380130
 16      4.8322157570     6.4825193950     4.6255069550
 16      1.6450915850    10.2338484330     1.5176380130
 16      3.2233162780     9.3103342550     4.3502962860
 16      9.6862700470     1.8569819110     1.2459943780
 16     11.2128630880     0.9756030710     4.6731551160
 16      8.0307380320     4.6365478250     1.4817145090
 16      9.6492480110     3.7479469510     4.6255069550
 16      6.4513287660     7.4600636410     1.2459943780
 16      8.0704417760     6.4825193950     4.6255069550
 16      4.8168927690    10.2303856530     1.5200507750
 16      6.4513287660     9.2228216250     4.6731551160
 28      0.0000000000     0.0000000000     5.4923520350


==> anc/1T_structures/1T_doped_structure/Mo_substitution/221_mo_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.5907583150    0.0000000000    0.0000000000
   -3.2953791570    5.7077625720    0.0000000000
    0.0000000000    0.0000000000   19.9999927850
 CONVVEC
    6.5907583150    0.0000000000    0.0000000000
   -3.2953791570    5.7077625720    0.0000000000
    0.0000000000    0.0000000000   19.9999927850
 PRIMCOORD
          12           1
 28      0.0000000000     0.0000000000     2.9952985650     0.0000000000     0.0000000000     0.0000042800
 42     -1.6478482760     2.8537906310     2.9949594670    -0.0000087400    -0.0000050400    -0.0000020200
 42      3.2953796260     0.0001829740     2.9949594670     0.0000000000     0.0000100900    -0.0000020200
 42      1.6478482740     2.8537906300     2.9949594670     0.0000087400    -0.0000050400    -0.0000020200
 16     -0.0000000010     1.8330351330     1.5696740230     0.0000000000    -0.0000116000     0.0000061100
 16      1.5875318660     0.9165617920     4.4203960670    -0.0000088900    -0.0000051300    -0.0000003100
 16     -1.7079244510     4.7912464110     1.5696740230    -0.0000100400     0.0000058000     0.0000061100
 16     -0.0000000010     3.8051761230     4.5267618900     0.0000000000     0.0000000000     0.0000017500
 16      3.2953796260     1.9025881130     1.4628528720     0.0000000000     0.0000000000    -0.0000173600
 16      5.0032274890     0.9165617900     4.4203960670     0.0000088900    -0.0000051300    -0.0000003100
 16      1.7079244490     4.7912464090     1.5696740230     0.0000100400     0.0000058000     0.0000061100
 16      3.2953796250     3.8746405480     4.4203960670     0.0000000000     0.0000102700    -0.0000003100
 CONVCOORD
          12           1
 28      0.0000000000     0.0000000000     2.9952985650
 42     -1.6478482760     2.8537906310     2.9949594670
 42      3.2953796260     0.0001829740     2.9949594670
 42      1.6478482740     2.8537906300     2.9949594670
 16     -0.0000000010     1.8330351330     1.5696740230
 16      1.5875318660     0.9165617920     4.4203960670
 16     -1.7079244510     4.7912464110     1.5696740230
 16     -0.0000000010     3.8051761230     4.5267618900
 16      3.2953796260     1.9025881130     1.4628528720
 16      5.0032274890     0.9165617900     4.4203960670
 16      1.7079244490     4.7912464090     1.5696740230
 16      3.2953796250     3.8746405480     4.4203960670


==> anc/1T_structures/1T_doped_structure/Mo_substitution/331_mo_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.7023566390    0.0000000000    0.0000000000
   -4.8511783200    8.4024887090    0.0000000000
    0.0000000000    0.0000000000   19.9999945640
 CONVVEC
    9.7023566390    0.0000000000    0.0000000000
   -4.8511783200    8.4024887090    0.0000000000
    0.0000000000    0.0000000000   19.9999945640
 PRIMCOORD
          27           1
 28      0.0000000000     0.0000000000     3.0702271430     0.0000000000     0.0000000000    -0.0000067500
 42     -1.8561191030     2.9342763870     2.9818748270    -0.0000023800    -0.0000005700     0.0000033100
 42     -3.2380828910     5.3279073400     2.9818748270    -0.0000016800    -0.0000017800     0.0000033100
 42      3.4692177350     0.1403079630     2.9818748270     0.0000007000     0.0000023400     0.0000033100
 42      1.8561191030     2.9342763900     2.9818748270     0.0000023800    -0.0000005700     0.0000033100
 42      0.0000000000     5.6016610930     2.9826858180     0.0000000000     0.0000000000     0.0000003400
 42      6.2331454130     0.1403079600     2.9818748270    -0.0000007000     0.0000023400     0.0000033100
 42      4.8511816250     2.8008305970     3.0292487800     0.0000000000     0.0000000000    -0.0000132600
 42      3.2380828920     5.3279073410     2.9818748270     0.0000016800    -0.0000017800     0.0000033100
 16      0.0000000000     1.8488273470     1.7404321950     0.0000000000     0.0000095100     0.0000019800
 16      1.6073410290     0.9279986200     4.3807104930     0.0000046000     0.0000026600    -0.0000060400
 16     -1.6186942350     4.6671074910     1.3403518550     0.0000012600     0.0000007300     0.0000077300
 16      0.0000000000     3.6972786050     4.4236323040     0.0000000000     0.0000028100    -0.0000027500
 16     -3.2500498910     7.4780779660     1.7404321950     0.0000082400    -0.0000047500     0.0000019800
 16     -1.6492438730     6.5538526420     4.4236323040     0.0000024300    -0.0000014000    -0.0000027500
 16      3.2584187310     1.8812487280     1.3609148550    -0.0000014300    -0.0000008300     0.0000000200
 16      4.8511816250     0.9659586350     4.7178228970     0.0000000000     0.0000054200    -0.0000009900
 16      1.6186942360     4.6671074920     1.3403518550    -0.0000012600     0.0000007300     0.0000077300
 16      3.2621356070     3.7182665280     4.7178228970     0.0000047000    -0.0000027100    -0.0000009900
 16      0.0000000010     7.4707678890     1.3403518550     0.0000000000    -0.0000014600     0.0000077300
 16      1.6492438740     6.5538526420     4.4236323040    -0.0000024300    -0.0000014000    -0.0000027500
 16      6.4439444180     1.8812487280     1.3609148550     0.0000014300    -0.0000008300     0.0000000200
 16      8.0950221190     0.9279986210     4.3807104930    -0.0000046000     0.0000026600    -0.0000060400
 16      4.8511816260     4.6399941350     1.3609148550     0.0000000000     0.0000016500     0.0000000200
 16      6.4402275420     3.7182665280     4.7178228970    -0.0000047000    -0.0000027100    -0.0000009900
 16      3.2500498920     7.4780779660     1.7404321950    -0.0000082400    -0.0000047500     0.0000019800
 16      4.8511816260     6.5464946530     4.3807104930     0.0000000000    -0.0000053100    -0.0000060400
 CONVCOORD
          27           1
 28      0.0000000000     0.0000000000     3.0702271430
 42     -1.8561191030     2.9342763870     2.9818748270
 42     -3.2380828910     5.3279073400     2.9818748270
 42      3.4692177350     0.1403079630     2.9818748270
 42      1.8561191030     2.9342763900     2.9818748270
 42      0.0000000000     5.6016610930     2.9826858180
 42      6.2331454130     0.1403079600     2.9818748270
 42      4.8511816250     2.8008305970     3.0292487800
 42      3.2380828920     5.3279073410     2.9818748270
 16      0.0000000000     1.8488273470     1.7404321950
 16      1.6073410290     0.9279986200     4.3807104930
 16     -1.6186942350     4.6671074910     1.3403518550
 16      0.0000000000     3.6972786050     4.4236323040
 16     -3.2500498910     7.4780779660     1.7404321950
 16     -1.6492438730     6.5538526420     4.4236323040
 16      3.2584187310     1.8812487280     1.3609148550
 16      4.8511816250     0.9659586350     4.7178228970
 16      1.6186942360     4.6671074920     1.3403518550
 16      3.2621356070     3.7182665280     4.7178228970
 16      0.0000000010     7.4707678890     1.3403518550
 16      1.6492438740     6.5538526420     4.4236323040
 16      6.4439444180     1.8812487280     1.3609148550
 16      8.0950221190     0.9279986210     4.3807104930
 16      4.8511816260     4.6399941350     1.3609148550
 16      6.4402275420     3.7182665280     4.7178228970
 16      3.2500498920     7.4780779660     1.7404321950
 16      4.8511816260     6.5464946530     4.3807104930


==> anc/1T_structures/1T_doped_structure/Mo_substitution/441_mo_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.9805303720    0.0000000000    0.0000000000
   -6.4902651860   11.2414633160    0.0000000000
    0.0000000000    0.0000000000   19.9999916110
 CONVVEC
   12.9805303720    0.0000000000    0.0000000000
   -6.4902651860   11.2414633160    0.0000000000
    0.0000000000    0.0000000000   19.9999916110
 PRIMCOORD
          48           1
 28      0.0000000000     0.0000000000     3.1092354160     0.0000000000     0.0000000000    -0.0000002800
 42     -1.8911110440     2.8835730720     2.9435114380    -0.0000008900     0.0000021800    -0.0000010800
 42     -3.0879127730     5.7115047700     2.9687800270     0.0000005500     0.0000003200     0.0000014200
 42     -4.9385730990     8.1619308200     2.9435114380     0.0000014400    -0.0000018600    -0.0000010800
 42      3.4428033590     0.1959635280     2.9435114380     0.0000023300    -0.0000003200    -0.0000010800
 42      1.8911110440     2.8835730750     2.9435114380     0.0000008900     0.0000021800    -0.0000010800
 42      0.0000000000     5.3772763930     2.9416518170     0.0000000000    -0.0000017100    -0.0000002600
 42     -1.8334066020     8.5528291720     2.9416518170    -0.0000014800     0.0000008600    -0.0000002600
 42      6.4902654150    -0.1815419140     2.9687800270     0.0000000000    -0.0000006400     0.0000014200
 42      4.6454821920     2.6820699500     3.0816042610    -0.0000014600    -0.0000008500     0.0000007300
 42      3.0879127740     5.7115047690     2.9687800270    -0.0000005500     0.0000003200     0.0000014200
 42      1.8334066040     8.5528291750     2.9416518170     0.0000014800     0.0000008600    -0.0000002600
 42      9.5377273690     0.1959635270     2.9435114380    -0.0000023300    -0.0000003200    -0.0000010800
 42      8.3350486390     2.6820699530     3.0816042610     0.0000014600    -0.0000008500     0.0000007300
 42      6.4902654160     5.8773278240     3.0816042610     0.0000000000     0.0000016900     0.0000007300
 42      4.9385731000     8.1619308210     2.9435114380    -0.0000014400    -0.0000018600    -0.0000010800
 16      0.0000000000     1.7898017770     1.7489275440     0.0000000000    -0.0000007500    -0.0000013400
 16      1.6129621000     0.9312439460     4.3819932660     0.0000004600     0.0000002700    -0.0000016000
 16     -1.6259644010     4.6694992460     1.3358927280     0.0000010500     0.0000008400    -0.0000007800
 16      0.0000000000     3.6871085150     4.4825766640     0.0000000000     0.0000008400    -0.0000002800
 16     -3.2593417830     7.4985916040     1.3358927280     0.0000012600     0.0000004900    -0.0000007800
 16     -1.5604834230     6.5933666580     4.4835549210     0.0000031200     0.0000018000    -0.0000005700
 16     -4.9402514160    10.3465669910     1.7489275440    -0.0000006500     0.0000003700    -0.0000013400
 16     -3.2971352160     9.3979138250     4.4825766640     0.0000007200    -0.0000004200    -0.0000002800
 16      3.2845118660     1.8963136060     1.2770897190     0.0000002100     0.0000001200    -0.0000022300
 16      4.9230381550     0.9040956280     4.6420446850     0.0000001900     0.0000000200     0.0000025400
 16      1.6259644010     4.6694992460     1.3358927280    -0.0000010500     0.0000008400    -0.0000007800
 16      3.2444889470     3.8114276180     4.6420446850     0.0000001200     0.0000001500     0.0000025400
 16      0.0000000010     7.4943117160     1.6830001100     0.0000000000     0.0000000000     0.0000071700
 16      1.5604834240     6.5933666570     4.4835549210    -0.0000031200     0.0000018000    -0.0000005700
 16     -1.6333773830    10.3148444000     1.3358927280     0.0000002000    -0.0000013300    -0.0000007800
 16      0.0000000010     9.2962029530     4.4835549210     0.0000000000    -0.0000036000    -0.0000005700
 16      6.4902654160     1.9122768200     1.6475775760     0.0000000000    -0.0000019600    -0.0000001500
 16      8.0574926750     0.9040956280     4.6420446850    -0.0000001900     0.0000000200     0.0000025400
 16      4.9012132380     4.6645952500     1.6475775760    -0.0000017000     0.0000009800    -0.0000001500
 16      6.4902654160     3.7471559100     4.3978119790     0.0000000000     0.0000000000     0.0000019200
 16      3.2593417840     7.4985916050     1.3358927280    -0.0000012600     0.0000004900    -0.0000007800
 16      4.8117163100     6.5259446850     4.6420446850    -0.0000000800    -0.0000001800     0.0000025400
 16      1.6333773850    10.3148444010     1.3358927280    -0.0000002000    -0.0000013300    -0.0000007800
 16      3.2971352170     9.3979138260     4.4825766640    -0.0000007200    -0.0000004200    -0.0000002800
 16      9.6960188640     1.8963136070     1.2770897190    -0.0000002100     0.0000001200    -0.0000022300
 16     11.3675686280     0.9312439470     4.3819932660    -0.0000004600     0.0000002700    -0.0000016000
 16      8.0793175940     4.6645952500     1.6475775760     0.0000017000     0.0000009800    -0.0000001500
 16      9.7360417820     3.8114276180     4.6420446850    -0.0000001200     0.0000001500     0.0000025400
 16      6.4902654160     7.4488405150     1.2770897190     0.0000000000    -0.0000002400    -0.0000022300
 16      8.1688145220     6.5259446860     4.6420446850     0.0000000800    -0.0000001800     0.0000025400
 16      4.9402514170    10.3465669920     1.7489275440     0.0000006500     0.0000003700    -0.0000013400
 16      6.4902654160     9.3789801390     4.3819932660     0.0000000000    -0.0000005300    -0.0000016000
 CONVCOORD
          48           1
 28      0.0000000000     0.0000000000     3.1092354160
 42     -1.8911110440     2.8835730720     2.9435114380
 42     -3.0879127730     5.7115047700     2.9687800270
 42     -4.9385730990     8.1619308200     2.9435114380
 42      3.4428033590     0.1959635280     2.9435114380
 42      1.8911110440     2.8835730750     2.9435114380
 42      0.0000000000     5.3772763930     2.9416518170
 42     -1.8334066020     8.5528291720     2.9416518170
 42      6.4902654150    -0.1815419140     2.9687800270
 42      4.6454821920     2.6820699500     3.0816042610
 42      3.0879127740     5.7115047690     2.9687800270
 42      1.8334066040     8.5528291750     2.9416518170
 42      9.5377273690     0.1959635270     2.9435114380
 42      8.3350486390     2.6820699530     3.0816042610
 42      6.4902654160     5.8773278240     3.0816042610
 42      4.9385731000     8.1619308210     2.9435114380
 16      0.0000000000     1.7898017770     1.7489275440
 16      1.6129621000     0.9312439460     4.3819932660
 16     -1.6259644010     4.6694992460     1.3358927280
 16      0.0000000000     3.6871085150     4.4825766640
 16     -3.2593417830     7.4985916040     1.3358927280
 16     -1.5604834230     6.5933666580     4.4835549210
 16     -4.9402514160    10.3465669910     1.7489275440
 16     -3.2971352160     9.3979138250     4.4825766640
 16      3.2845118660     1.8963136060     1.2770897190
 16      4.9230381550     0.9040956280     4.6420446850
 16      1.6259644010     4.6694992460     1.3358927280
 16      3.2444889470     3.8114276180     4.6420446850
 16      0.0000000010     7.4943117160     1.6830001100
 16      1.5604834240     6.5933666570     4.4835549210
 16     -1.6333773830    10.3148444000     1.3358927280
 16      0.0000000010     9.2962029530     4.4835549210
 16      6.4902654160     1.9122768200     1.6475775760
 16      8.0574926750     0.9040956280     4.6420446850
 16      4.9012132380     4.6645952500     1.6475775760
 16      6.4902654160     3.7471559100     4.3978119790
 16      3.2593417840     7.4985916050     1.3358927280
 16      4.8117163100     6.5259446850     4.6420446850
 16      1.6333773850    10.3148444010     1.3358927280
 16      3.2971352170     9.3979138260     4.4825766640
 16      9.6960188640     1.8963136070     1.2770897190
 16     11.3675686280     0.9312439470     4.3819932660
 16      8.0793175940     4.6645952500     1.6475775760
 16      9.7360417820     3.8114276180     4.6420446850
 16      6.4902654160     7.4488405150     1.2770897190
 16      8.1688145220     6.5259446860     4.6420446850
 16      4.9402514170    10.3465669920     1.7489275440
 16      6.4902654160     9.3789801390     4.3819932660


==> anc/1T_structures/1T_doped_structure/S_atop/111_s_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    2.9525985760    0.0000000000    0.0000000000
   -1.4762992880    2.5570241510    0.0000000000
    0.0000000000    0.0000000000   19.9999942610
 CONVVEC
    2.9525985760    0.0000000000    0.0000000000
   -1.4762992880    2.5570241510    0.0000000000
    0.0000000000    0.0000000000   19.9999942610
 PRIMCOORD
           4           1
 42      0.0000000000     0.0000000000     2.8687313210     0.0000000000     0.0000000000    -0.0000064500
 16      0.0000000000     1.7046830600     1.2065327310     0.0000000000     0.0000000000    -0.0000023700
 16      1.4762991550     0.8523415290     4.5422619810     0.0000000000     0.0000000000    -0.0000012700
 28      1.4762991550     0.8523415290     6.5574739680     0.0000000000     0.0000000000     0.0000100900
 CONVCOORD
           4           1
 42      0.0000000000     0.0000000000     2.8687313210
 16      0.0000000000     1.7046830600     1.2065327310
 16      1.4762991550     0.8523415290     4.5422619810
 28      1.4762991550     0.8523415290     6.5574739680


==> anc/1T_structures/1T_doped_structure/S_atop/221_s_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.4383832520    0.0000000000    0.0000000000
   -3.2191884360    5.5758033020    0.0000000000
    0.0000000000    0.0000000000   19.9999888590
 CONVVEC
    6.4383832520    0.0000000000    0.0000000000
   -3.2191884360    5.5758033020    0.0000000000
    0.0000000000    0.0000000000   19.9999888590
 PRIMCOORD
          13           1
 42      0.0000000000     0.0000000000     3.0672903880     0.0000000000     0.0000000000    -0.0000314700
 42     -1.4096383140     2.9033477550     3.0058460340     0.0000377400     0.0000217900     0.0000188100
 42      3.2191924900    -0.2308915740     3.0058460340     0.0000000000    -0.0000435800     0.0000188100
 42      1.4096383140     2.9033477550     3.0058460340    -0.0000377400     0.0000217900     0.0000188100
 16      0.0000000000     1.8398799550     1.3955570870     0.0000000000     0.0006639600    -0.0002898200
 16      1.6361483780     0.9446305400     4.5221511950    -0.0001660700    -0.0000958800     0.0003675100
 16     -1.6258094130     4.6558639590     1.3955570870     0.0005750100    -0.0003319800    -0.0002898200
 16      0.0000000000     3.7172026240     4.7344530540     0.0000000000     0.0000000000    -0.0003005900
 16      3.2191924900     1.8586013120     1.6478782990     0.0000000000     0.0000000000     0.0005490400
 16      4.8022366020     0.9446305400     4.5221511950     0.0001660700    -0.0000958800     0.0003675100
 16      1.6258094130     4.6558639590     1.3955570870    -0.0005750100    -0.0003319800    -0.0002898200
 16      3.2191924900     3.6865428570     4.5221511950     0.0000000000     0.0001917600     0.0003675100
 28      0.0000000000     3.7172026240     6.7197153090     0.0000000000     0.0000000000    -0.0005064700
 CONVCOORD
          13           1
 42      0.0000000000     0.0000000000     3.0672903880
 42     -1.4096383140     2.9033477550     3.0058460340
 42      3.2191924900    -0.2308915740     3.0058460340
 42      1.4096383140     2.9033477550     3.0058460340
 16     -0.0000000000     1.8398799550     1.3955570870
 16      1.6361483780     0.9446305400     4.5221511950
 16     -1.6258094130     4.6558639590     1.3955570870
 16      0.0000000000     3.7172026240     4.7344530540
 16      3.2191924900     1.8586013120     1.6478782990
 16      4.8022366020     0.9446305400     4.5221511950
 16      1.6258094130     4.6558639590     1.3955570870
 16      3.2191924900     3.6865428570     4.5221511950
 28      0.0000000000     3.7172026240     6.7197153090


==> anc/1T_structures/1T_doped_structure/S_atop/331_s_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.7605883790    0.0000000000    0.0000000000
   -4.8802894140    8.4529162020    0.0000000000
    0.0000000000    0.0000000000   19.9999898930
 CONVVEC
    9.7605883790    0.0000000000    0.0000000000
   -4.8802894140    8.4529162020    0.0000000000
    0.0000000000    0.0000000000   19.9999898930
 PRIMCOORD
          28           1
 42     -0.2084069290     0.1203238200     3.0194641480     0.0000101300    -0.0000058500    -0.0002582100
 42     -1.6267652580     2.5769919370     3.0194641480     0.0000000000     0.0000117000    -0.0002582100
 42     -3.0490094680     5.7533594610     3.0331955220    -0.0002864700    -0.0001653900    -0.0000597900
 42      3.2535305170    -0.2361606120     3.0331955220     0.0000000000     0.0003307900    -0.0000597900
 42      1.8171517280     2.9275592780     2.9798323250     0.0004053100     0.0002340000     0.0005560200
 42     -0.2045210500     5.7533594610     3.0331955220     0.0002864700    -0.0001653900    -0.0000597900
 42      6.7154679640     0.1203238200     3.0194641480    -0.0000101300    -0.0000058500    -0.0002582100
 42      4.6899093060     2.9275592780     2.9798323250    -0.0004053100     0.0002340000     0.0005560200
 42      3.2535305170     5.4154397540     2.9798323250     0.0000000000    -0.0004680100     0.0005560200
 16      0.0310416990     1.8963483220     1.4648452090    -0.0006496500    -0.0003750800    -0.0000429300
 16      1.6252285920     0.9496061920     4.4639735890     0.0001124100     0.0003146000    -0.0000669300
 16     -1.6267652580     4.6634750340     1.4854702270     0.0000000000    -0.0002524600    -0.0003257200
 16      0.0082322670     3.7503254780     4.4639735890     0.0003286500    -0.0000599500    -0.0000669300
 16     -3.2817550840     7.5300010040     1.4854702270    -0.0002186400     0.0001262300    -0.0003257200
 16     -1.6267652580     6.5744923480     4.7417765750     0.0000000000     0.0000000000    -0.0003070700
 16      3.2535305170     1.8267904890     1.4516616560     0.0000000000     0.0000553000     0.0008670900
 16      4.8818324420     0.9496061920     4.4639735890    -0.0001124100     0.0003146000    -0.0000669300
 16      1.5820472690     4.7218839110     1.4516616560     0.0000478900    -0.0000276500     0.0008670900
 16      3.2535305170     3.7568527700     4.6655703790     0.0000000000     0.0000000000    -0.0009001900
 16      0.0282245670     7.5300010040     1.4854702270     0.0002186400     0.0001262300    -0.0003257200
 16      1.6365341910     6.5706266410     4.4639735890     0.0002162400    -0.0002546500    -0.0000669300
 16      6.4760193350     1.8963483220     1.4648452090     0.0006496500    -0.0003750800    -0.0000429300
 16      8.1338262930     0.9392131920     4.7294631830     0.0000000000     0.0000000000    -0.0004576900
 16      4.9250137650     4.7218839110     1.4516616560    -0.0000478900    -0.0000276500     0.0008670900
 16      6.4988287680     3.7503254780     4.4639735890    -0.0003286500    -0.0000599500    -0.0000669300
 16      3.2535305170     7.4778616670     1.4648452090     0.0000000000     0.0007501500    -0.0000429300
 16      4.8705268430     6.5706266410     4.4639735890    -0.0002162400    -0.0002546500    -0.0000669300
 28      3.2535305170     3.7568527700     6.6409410650     0.0000000000     0.0000000000    -0.0001428000
 CONVCOORD
          28           1
 42     -0.2084069290     0.1203238200     3.0194641480
 42     -1.6267652580     2.5769919370     3.0194641480
 42     -3.0490094680     5.7533594610     3.0331955220
 42      3.2535305170    -0.2361606120     3.0331955220
 42      1.8171517280     2.9275592780     2.9798323250
 42     -0.2045210500     5.7533594610     3.0331955220
 42      6.7154679640     0.1203238200     3.0194641480
 42      4.6899093060     2.9275592780     2.9798323250
 42      3.2535305170     5.4154397540     2.9798323250
 16      0.0310416990     1.8963483220     1.4648452090
 16      1.6252285920     0.9496061920     4.4639735890
 16     -1.6267652580     4.6634750340     1.4854702270
 16      0.0082322670     3.7503254780     4.4639735890
 16     -3.2817550840     7.5300010040     1.4854702270
 16     -1.6267652580     6.5744923480     4.7417765750
 16      3.2535305170     1.8267904890     1.4516616560
 16      4.8818324420     0.9496061920     4.4639735890
 16      1.5820472690     4.7218839110     1.4516616560
 16      3.2535305170     3.7568527700     4.6655703790
 16      0.0282245670     7.5300010040     1.4854702270
 16      1.6365341910     6.5706266410     4.4639735890
 16      6.4760193350     1.8963483220     1.4648452090
 16      8.1338262930     0.9392131920     4.7294631830
 16      4.9250137650     4.7218839110     1.4516616560
 16      6.4988287680     3.7503254780     4.4639735890
 16      3.2535305170     7.4778616670     1.4648452090
 16      4.8705268430     6.5706266410     4.4639735890
 28      3.2535305170     3.7568527700     6.6409410650


==> anc/1T_structures/1T_doped_structure/S_atop/444_s_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.9873826220    0.0000000000    0.0000000000
   -6.4936913620   11.2474015400    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 CONVVEC
   12.9873826220    0.0000000000    0.0000000000
   -6.4936913620   11.2474015400    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 PRIMCOORD
          49           1
 42      0.2447008840     0.1412781440     3.0192254540    -0.0000233900    -0.0000135100     0.0000236900
 42     -1.6234228160     2.6950552010     2.9972774000     0.0000000000    -0.0020671900     0.0005549400
 42     -3.4655060440     5.4974570990     3.0122311210     0.0004276900     0.0002469300     0.0005725800
 42     -4.9714161710     8.4939485170     2.9972774000    -0.0017902400     0.0010335900     0.0005549400
 42      3.3569151530    -0.2074577210     3.0026010340    -0.0016291200     0.0005590600     0.0002457400
 42      1.4987939480     3.0109023150     3.0026010340    -0.0003304000    -0.0016903900     0.0002457400
 42      0.2186604170     5.4974571000     3.0122311210    -0.0004276900     0.0002469300     0.0005725800
 42     -1.6234228160     8.6880382410     3.0122311210     0.0000000000    -0.0004938600     0.0005725800
 42      6.3836218390    -0.2074577230     3.0026010340     0.0016291200     0.0005590600     0.0002457400
 42      4.8702685480     2.8118504360     2.7912281210     0.0000000000     0.0000000000    -0.0002770200
 42      3.0121472380     5.6321066130     3.0026010340     0.0012987200     0.0011313300     0.0002457400
 42      1.7245704390     8.4939485190     2.9972774000     0.0017902400     0.0010335900     0.0005549400
 42      9.4958361100     0.1412781440     3.0192254540     0.0000233900    -0.0000135100     0.0000236900
 42      8.2417430470     3.0109023170     3.0026010340     0.0003304000    -0.0016903900     0.0002457400
 42      6.7283897540     5.6321066160     3.0026010340    -0.0012987200     0.0011313300     0.0002457400
 42      4.8702685490     8.1529946130     3.0192254540     0.0000000000     0.0000270100     0.0000236900
 16      0.0118842050     1.8734905580     1.4235648650    -0.0003106100    -0.0002786500    -0.0003964200
 16      1.7139549320     0.9895521950     4.5666531210     0.0016766700     0.0009680300    -0.0008741700
 16     -1.6234228160     4.6952876150     1.5645666320     0.0000000000     0.0001659500    -0.0000219100
 16     -0.0350807750     3.7817974660     4.6287242840     0.0010578400    -0.0011163800    -0.0006263300
 16     -3.2391635570     7.4938324110     1.5645666320     0.0001437200    -0.0000829800    -0.0000219100
 16     -1.6234228160     6.5609845210     4.3162760630     0.0000000000     0.0000000000     0.0002686700
 16     -4.8652586630    10.3209485400     1.4235648650    -0.0003966200    -0.0001296700    -0.0003964200
 16     -3.2360985270     9.3261224190     4.6287242840    -0.0004379000     0.0014743100    -0.0006263300
 16      3.1934573910     1.8437432700     1.5339041460    -0.0005735600    -0.0003311500    -0.0006910000
 16      4.8702685480     0.9508679140     4.4886513300     0.0000000000     0.0000461500    -0.0012991400
 16      1.6356044790     4.6793840350     1.2855531560    -0.0010669600     0.0006160100     0.0019222100
 16      3.2586101230     3.7423416460     4.4886513300     0.0000399600    -0.0000230700    -0.0012991400
 16     -0.0076820720     7.4938324120     1.5645666320    -0.0001437200    -0.0000829800    -0.0000219100
 16      1.5775949360     6.5750335760     4.6287242840     0.0014957400    -0.0003579300    -0.0006263300
 16     -1.6234228160    10.3241844750     1.2855531560     0.0000000000    -0.0012320200     0.0019222100
 16     -0.0107471020     9.3261224190     4.6287242840     0.0004379000     0.0014743100    -0.0006263300
 16      6.5470796020     1.8437432710     1.5339041460     0.0005735600    -0.0003311500    -0.0006910000
 16      8.0265820610     0.9895521950     4.5666531210    -0.0016766700     0.0009680300    -0.0008741700
 16      4.8702685490     4.7480645600     1.5339041460     0.0000000000     0.0006622900    -0.0006910000
 16      6.4819268700     3.7423416460     4.4886513300    -0.0000399600    -0.0000230700    -0.0012991400
 16      3.2537199510     7.4885138520     1.4235648650     0.0000860100     0.0004083200    -0.0003964200
 16      4.8702685490     6.4564470210     4.5666531210     0.0000000000    -0.0019360500    -0.0008741700
 16      1.6184129320    10.3209485410     1.4235648650     0.0003966200    -0.0001296700    -0.0003964200
 16      3.0787514610     9.2757858280     4.7189707730     0.0006239800     0.0003602600     0.0014875600
 16      9.7286527890     1.8734905600     1.4235648650     0.0003106100    -0.0002786500    -0.0003964200
 16     11.3639598080     1.1313819070     4.7189707730     0.0000000000    -0.0007205200     0.0014875600
 16      8.1049325140     4.6793840360     1.2855531560     0.0010669600     0.0006160100     0.0019222100
 16      9.7756177690     3.7817974680     4.6287242840    -0.0010578400    -0.0011163800    -0.0006263300
 16      6.4868170430     7.4885138520     1.4235648650    -0.0000860100     0.0004083200    -0.0003964200
 16      8.1629420560     6.5750335760     4.6287242840    -0.0014957400    -0.0003579300    -0.0006263300
 16      4.8702685490    10.3101183000     1.8135766010     0.0000000000     0.0000000000    -0.0025617800
 16      6.6617855340     9.2757858310     4.7189707730    -0.0006239800     0.0003602600     0.0014875600
 28      4.8702685490    10.3101183000     4.5984867040     0.0000000000     0.0000000000     0.0022079900
 CONVCOORD
          49           1
 42      0.2447008840     0.1412781440     3.0192254540
 42     -1.6234228160     2.6950552010     2.9972774000
 42     -3.4655060440     5.4974570990     3.0122311210
 42     -4.9714161710     8.4939485170     2.9972774000
 42      3.3569151530    -0.2074577210     3.0026010340
 42      1.4987939480     3.0109023150     3.0026010340
 42      0.2186604170     5.4974571000     3.0122311210
 42     -1.6234228160     8.6880382410     3.0122311210
 42      6.3836218390    -0.2074577230     3.0026010340
 42      4.8702685480     2.8118504360     2.7912281210
 42      3.0121472380     5.6321066130     3.0026010340
 42      1.7245704390     8.4939485190     2.9972774000
 42      9.4958361100     0.1412781440     3.0192254540
 42      8.2417430470     3.0109023170     3.0026010340
 42      6.7283897540     5.6321066160     3.0026010340
 42      4.8702685490     8.1529946130     3.0192254540
 16      0.0118842050     1.8734905580     1.4235648650
 16      1.7139549320     0.9895521950     4.5666531210
 16     -1.6234228160     4.6952876150     1.5645666320
 16     -0.0350807750     3.7817974660     4.6287242840
 16     -3.2391635570     7.4938324110     1.5645666320
 16     -1.6234228160     6.5609845210     4.3162760630
 16     -4.8652586630    10.3209485400     1.4235648650
 16     -3.2360985270     9.3261224190     4.6287242840
 16      3.1934573910     1.8437432700     1.5339041460
 16      4.8702685480     0.9508679140     4.4886513300
 16      1.6356044790     4.6793840350     1.2855531560
 16      3.2586101230     3.7423416460     4.4886513300
 16     -0.0076820720     7.4938324120     1.5645666320
 16      1.5775949360     6.5750335760     4.6287242840
 16     -1.6234228160    10.3241844750     1.2855531560
 16     -0.0107471020     9.3261224190     4.6287242840
 16      6.5470796020     1.8437432710     1.5339041460
 16      8.0265820610     0.9895521950     4.5666531210
 16      4.8702685490     4.7480645600     1.5339041460
 16      6.4819268700     3.7423416460     4.4886513300
 16      3.2537199510     7.4885138520     1.4235648650
 16      4.8702685490     6.4564470210     4.5666531210
 16      1.6184129320    10.3209485410     1.4235648650
 16      3.0787514610     9.2757858280     4.7189707730
 16      9.7286527890     1.8734905600     1.4235648650
 16     11.3639598080     1.1313819070     4.7189707730
 16      8.1049325140     4.6793840360     1.2855531560
 16      9.7756177690     3.7817974680     4.6287242840
 16      6.4868170430     7.4885138520     1.4235648650
 16      8.1629420560     6.5750335760     4.6287242840
 16      4.8702685490    10.3101183000     1.8135766010
 16      6.6617855340     9.2757858310     4.7189707730
 28      4.8702685490    10.3101183000     4.5984867040


==> anc/1T_structures/1T_doped_structure/S_substitution/111_s_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    2.8533021130    0.0000000000    0.0000000000
   -1.4266524850    2.4710325070    0.0000000000
    0.0000000000    0.0000000000   19.9999918500
 CONVVEC
    2.8533021130    0.0000000000    0.0000000000
   -1.4266524850    2.4710325070    0.0000000000
    0.0000000000    0.0000000000   19.9999918500
 PRIMCOORD
           3           1
 42      0.0000000000     0.0000000000     2.9333529210     0.0000000000     0.0000000000     0.0000007000
 16      0.0000000000     1.6473552470     1.2539105570     0.0000000000     0.0000000000     0.0000039800
 28      1.4266518210     0.8236776240     4.7977365230     0.0000000000     0.0000000000    -0.0000046900
 CONVCOORD
           3           1
 42      0.0000000000     0.0000000000     2.9333529210
 16      0.0000000000     1.6473552470     1.2539105570
 28      1.4266518210     0.8236776240     4.7977365230


==> anc/1T_structures/1T_doped_structure/S_substitution/221_s_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.4066333440    0.0000000000    0.0000000000
   -3.2033198570    5.5483047180    0.0000000000
    0.0000000000    0.0000000000   19.9999926430
 CONVVEC
    6.4066333440    0.0000000000    0.0000000000
   -3.2033198570    5.5483047180    0.0000000000
    0.0000000000    0.0000000000   19.9999926430
 PRIMCOORD
          12           1
 42      0.0000000000     0.2335406770     2.9913013570     0.0000000000     0.0000061000     0.0000056000
 42     -1.3994070220     2.6573843090     2.9913013570     0.0000052800    -0.0000030500     0.0000056000
 42      3.2033182930     0.0000000000     2.9536267730     0.0000000000     0.0000000000    -0.0000318100
 42      1.3994070220     2.6573843130     2.9913013570    -0.0000052800    -0.0000030500     0.0000056000
 16      0.0000000000     1.8494364670     1.2336407330     0.0000000000     0.0000000000     0.0000191000
 16      1.6253462950     0.9110423980     4.6276667710    -0.0000001200     0.0000000700    -0.0000068600
 16     -1.6421987480     4.6001852610     1.5072464020    -0.0000071400    -0.0000041200     0.0000001600
 16      0.0000000000     3.7262244010     4.6276667710     0.0000000000    -0.0000001400    -0.0000068600
 16      3.2033182930     1.8962475740     1.5072464020     0.0000000000     0.0000082400     0.0000001600
 16      4.7812903910     0.9110423990     4.6276667710     0.0000001200     0.0000000700    -0.0000068600
 16      1.6421987480     4.6001852600     1.5072464020     0.0000071400    -0.0000041200     0.0000001600
 28      3.2033182930     3.6988728320     4.3740909010     0.0000000000     0.0000000000     0.0000160100
 CONVCOORD
          12           1
 42      0.0000000000     0.2335406770     2.9913013570
 42     -1.3994070220     2.6573843090     2.9913013570
 42      3.2033182930     0.0000000000     2.9536267730
 42      1.3994070220     2.6573843130     2.9913013570
 16      0.0000000000     1.8494364670     1.2336407330
 16      1.6253462950     0.9110423980     4.6276667710
 16     -1.6421987480     4.6001852610     1.5072464020
 16      0.0000000000     3.7262244010     4.6276667710
 16      3.2033182930     1.8962475740     1.5072464020
 16      4.7812903910     0.9110423990     4.6276667710
 16      1.6421987480     4.6001852600     1.5072464020
 28      3.2033182930     3.6988728320     4.3740909010


==> anc/1T_structures/1T_doped_structure/S_substitution/331_s_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.6471826640    0.0000000000    0.0000000000
   -4.8235913320    8.3547024430    0.0000000000
    0.0000000000    0.0000000000   19.9999894580
 CONVVEC
    9.6471826640    0.0000000000    0.0000000000
   -4.8235913320    8.3547024430    0.0000000000
    0.0000000000    0.0000000000   19.9999894580
 PRIMCOORD
          27           1
 42      0.0000000000     0.2158426160     2.9740259550     0.0000000000     0.0001436200    -0.0002288500
 42     -1.8445899990     2.6482286770     3.0398393290     0.0004111500     0.0002373800     0.0002944400
 42     -3.0288034980     5.4618832670     2.9740259550     0.0001243800    -0.0000718100    -0.0002288500
 42      2.9578006640    -0.1489148230     3.0320477940     0.0000082800     0.0000047800    -0.0000026200
 42      1.8445899990     2.6482286800     3.0398393290    -0.0004111500     0.0002373800     0.0002944400
 42      0.0000000000     5.8431518910     3.0398393290     0.0000000000    -0.0004747600     0.0002944400
 42      6.6893853860    -0.1489148200     3.0320477940    -0.0000082800     0.0000047800    -0.0000026200
 42      4.8235930760     3.0827319810     3.0320477940     0.0000000000    -0.0000095600    -0.0000026200
 42      3.0288034990     5.4618832650     2.9740259550    -0.0001243800    -0.0000718100    -0.0002288500
 16      0.0000000000     1.9448589140     1.4575480250     0.0000000000     0.0007737500     0.0004439100
 16      1.5821877030     0.8970868130     4.6740201830    -0.0002057400    -0.0002044400    -0.0002327100
 16     -1.5314312570     4.5973749660     1.4575480250     0.0006700900    -0.0003868800     0.0004439100
 16      0.0000000000     3.7132030830     4.2593093040     0.0000000000     0.0000000000    -0.0000568600
 16     -3.2781119860     7.3903890210     1.4001971630    -0.0004220500    -0.0002436700    -0.0001827300
 16     -1.6477346880     6.4914759770     4.6740201830    -0.0002799200    -0.0000759500    -0.0002327100
 16      3.2886478070     1.8145016890     1.4621512940    -0.0004186900     0.0002417300     0.0002543600
 16      4.8235930760     0.9283007460     4.2347649040     0.0000000000     0.0000000000     0.0003957800
 16      1.5314312580     4.5973749650     1.4575480250    -0.0006700900    -0.0003868800     0.0004439100
 16      3.2299223920     3.7510466600     4.6740201830     0.0000741800     0.0002804000    -0.0002327100
 16      0.0000000000     7.5106058710     1.4621512940     0.0000000000    -0.0004834600     0.0002543600
 16      1.6477346890     6.4914759770     4.6740201830     0.0002799200    -0.0000759500    -0.0002327100
 16      6.3585382440     1.8145016890     1.4621512940     0.0004186900     0.0002417300     0.0002543600
 16      8.0649983470     0.8970868140     4.6740201830     0.0002057400    -0.0002044400    -0.0002327100
 16      4.8235930760     4.7135377130     1.4001971630     0.0000000000     0.0004873400    -0.0001827300
 16      6.4172636590     3.7510466600     4.6740201830    -0.0000741800     0.0002804000    -0.0002327100
 16      3.2781119870     7.3903890220     1.4001971630     0.0004220500    -0.0002436700    -0.0001827300
 28      4.8235930760     6.4981056220     4.2293805140     0.0000000000     0.0000000000    -0.0006782000
 CONVCOORD
          27           1
 42      0.0000000000     0.2158426160     2.9740259550
 42     -1.8445899990     2.6482286770     3.0398393290
 42     -3.0288034980     5.4618832670     2.9740259550
 42      2.9578006640    -0.1489148230     3.0320477940
 42      1.8445899990     2.6482286800     3.0398393290
 42      0.0000000000     5.8431518910     3.0398393290
 42      6.6893853860    -0.1489148200     3.0320477940
 42      4.8235930760     3.0827319810     3.0320477940
 42      3.0288034990     5.4618832650     2.9740259550
 16      0.0000000000     1.9448589140     1.4575480250
 16      1.5821877030     0.8970868130     4.6740201830
 16     -1.5314312570     4.5973749660     1.4575480250
 16      0.0000000000     3.7132030830     4.2593093040
 16     -3.2781119860     7.3903890210     1.4001971630
 16     -1.6477346880     6.4914759770     4.6740201830
 16      3.2886478070     1.8145016890     1.4621512940
 16      4.8235930760     0.9283007460     4.2347649040
 16      1.5314312580     4.5973749650     1.4575480250
 16      3.2299223920     3.7510466600     4.6740201830
 16      0.0000000000     7.5106058710     1.4621512940
 16      1.6477346890     6.4914759770     4.6740201830
 16      6.3585382440     1.8145016890     1.4621512940
 16      8.0649983470     0.8970868140     4.6740201830
 16      4.8235930760     4.7135377130     1.4001971630
 16      6.4172636590     3.7510466600     4.6740201830
 16      3.2781119870     7.3903890220     1.4001971630
 28      4.8235930760     6.4981056220     4.2293805140


==> anc/1T_structures/1T_doped_structure/S_substitution/441_s_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.9089818680    0.0000000000    0.0000000000
   -6.4544909340   11.1795010220    0.0000000000
    0.0000000000    0.0000000000   19.9999888790
 CONVVEC
   12.9089818680    0.0000000000    0.0000000000
   -6.4544909340   11.1795010220    0.0000000000
    0.0000000000    0.0000000000   19.9999888790
 PRIMCOORD
          48           1
 42      0.0000000000     0.2235772440     2.9378654130     0.0000000000    -0.0004329200     0.0005090400
 42     -1.3916728650     2.6386467400     3.0376011710    -0.0000782200    -0.0003973100    -0.0002066200
 42     -3.2515710390     5.8600844780     3.0376011710    -0.0003831900     0.0001309100    -0.0002066200
 42     -4.6472466130     8.2728427630     2.9378654130    -0.0003749200     0.0002164600     0.0005090400
 42      3.4212724690     0.1120208480     2.9673659140     0.0002193800     0.0001266600     0.0000510500
 42      1.3916728650     2.6386467370     3.0376011710     0.0000782200    -0.0003973100    -0.0002066200
 42      0.0000000000     5.5897544250     2.9309958090     0.0000000000     0.0000000000     0.0002840300
 42     -1.8598981750     8.2705318550     3.0376011710    -0.0003049700     0.0002664000    -0.0002066200
 42      6.4544935060     0.2312587010     2.9871099600     0.0000000000    -0.0003238100     0.0000368500
 42      5.0411460310     2.6792479140     2.9871099600    -0.0002804300     0.0001619000     0.0000368500
 42      3.2515710400     5.8600844790     3.0376011710     0.0003831900     0.0001309100    -0.0002066200
 42      1.8598981760     8.2705318580     3.0376011710     0.0003049700     0.0002664000    -0.0002066200
 42      9.4877144400     0.1120208470     2.9673659140    -0.0002193800     0.0001266600     0.0000510500
 42      7.8678409800     2.6792479130     2.9871099600     0.0002804300     0.0001619000     0.0000368500
 42      6.4544935060     5.3657127310     2.9673659140     0.0000000000    -0.0002533200     0.0000510500
 42      4.6472466140     8.2728427620     2.9378654130     0.0003749200     0.0002164600     0.0005090400
 16      0.0000000000     1.8832621140     1.2477722410     0.0000000000     0.0003230500     0.0001262200
 16      1.6252299890     0.8568234560     4.5893988150     0.0003036700     0.0000927500    -0.0000020500
 16     -1.6468686080     4.6389343410     1.5424912330    -0.0007999800    -0.0004618700     0.0006060400
 16      0.0000000000     3.7397148210     4.6200088750     0.0000000000     0.0002712700    -0.0002784100
 16     -3.2099170420     7.4430005800     1.2477722410     0.0002797700    -0.0001615300     0.0001262200
 16     -1.6021815650     6.5147745320     4.6200088750     0.0002349200    -0.0001356300    -0.0002784100
 16     -4.8250527540    10.2570155130     1.5452729260     0.0004924000     0.0002842900    -0.0000551300
 16     -3.2862240340     9.3637105900     4.5893988150     0.0002321600     0.0002166200    -0.0000020500
 16      3.2339353660     1.9140711370     1.4898873530     0.0005915000    -0.0001359600    -0.0002771300
 16      4.8594486810     0.9423520400     4.6597633280     0.0003452200     0.0001993100     0.0002410600
 16      1.6468686090     4.6389343410     1.5424912330     0.0007999800    -0.0004618700     0.0006060400
 16      3.2282209400     3.7259405070     4.3420612510     0.0000702900    -0.0000405800    -0.0000421600
 16      0.0000000000     7.4913941890     1.5424912330     0.0000000000     0.0009237400     0.0006060400
 16      1.6021815660     6.5147745310     4.6200088750    -0.0002349200    -0.0001356300    -0.0002784100
 16     -1.5662679660    10.2282660890     1.4898873530     0.0001780100     0.0005802300    -0.0002771300
 16      0.0000000000     9.3173827680     4.3420612510     0.0000000000     0.0000811700    -0.0000421600
 16      6.4544935060     1.8632515430     1.2244743930     0.0000000000     0.0000000000    -0.0003044600
 16      8.0495383300     0.9423520400     4.6597633280    -0.0003452200     0.0001993100     0.0002410600
 16      4.8002034340     4.6269261510     1.4898873530     0.0004134900    -0.0004442800    -0.0002771300
 16      6.4544935060     3.7050503460     4.6597633280     0.0000000000    -0.0003986200     0.0002410600
 16      3.2099170420     7.4430005810     1.2477722410    -0.0002797700    -0.0001615300     0.0001262200
 16      4.9114541240     6.5487299390     4.5893988150     0.0000715200    -0.0003093600    -0.0000020500
 16      1.5662679670    10.2282660890     1.4898873530    -0.0001780100     0.0005802300    -0.0002771300
 16      3.2862240350     9.3637105920     4.5893988150    -0.0002321600     0.0002166200    -0.0000020500
 16      9.6750515440     1.9140711380     1.4898873530    -0.0005915000    -0.0001359600    -0.0002771300
 16     11.2837569210     0.8568234570     4.5893988150    -0.0003036700     0.0000927500    -0.0000020500
 16      8.1087835780     4.6269261520     1.4898873530    -0.0004134900    -0.0004442800    -0.0002771300
 16      9.6807659690     3.7259405080     4.3420612510    -0.0000702900    -0.0000405800    -0.0000421600
 16      6.4544935060     7.4347415050     1.5452729260     0.0000000000    -0.0005685800    -0.0000551300
 16      7.9975328870     6.5487299380     4.5893988150    -0.0000715200    -0.0003093600    -0.0000020500
 16      4.8250527560    10.2570155130     1.5452729260    -0.0004924000     0.0002842900    -0.0000551300
 28      6.4544935060     9.3162578140     4.3540803470     0.0000000000     0.0000000000    -0.0006484700
 CONVCOORD
          48           1
 42      0.0000000000     0.2235772440     2.9378654130
 42     -1.3916728650     2.6386467400     3.0376011710
 42     -3.2515710390     5.8600844780     3.0376011710
 42     -4.6472466130     8.2728427630     2.9378654130
 42      3.4212724690     0.1120208480     2.9673659140
 42      1.3916728650     2.6386467370     3.0376011710
 42      0.0000000000     5.5897544250     2.9309958090
 42     -1.8598981750     8.2705318550     3.0376011710
 42      6.4544935060     0.2312587010     2.9871099600
 42      5.0411460310     2.6792479140     2.9871099600
 42      3.2515710400     5.8600844790     3.0376011710
 42      1.8598981760     8.2705318580     3.0376011710
 42      9.4877144400     0.1120208470     2.9673659140
 42      7.8678409800     2.6792479130     2.9871099600
 42      6.4544935060     5.3657127310     2.9673659140
 42      4.6472466140     8.2728427620     2.9378654130
 16      0.0000000000     1.8832621140     1.2477722410
 16      1.6252299890     0.8568234560     4.5893988150
 16     -1.6468686080     4.6389343410     1.5424912330
 16      0.0000000000     3.7397148210     4.6200088750
 16     -3.2099170420     7.4430005800     1.2477722410
 16     -1.6021815650     6.5147745320     4.6200088750
 16     -4.8250527540    10.2570155130     1.5452729260
 16     -3.2862240340     9.3637105900     4.5893988150
 16      3.2339353660     1.9140711370     1.4898873530
 16      4.8594486810     0.9423520400     4.6597633280
 16      1.6468686090     4.6389343410     1.5424912330
 16      3.2282209400     3.7259405070     4.3420612510
 16      0.0000000000     7.4913941890     1.5424912330
 16      1.6021815660     6.5147745310     4.6200088750
 16     -1.5662679660    10.2282660890     1.4898873530
 16      0.0000000000     9.3173827680     4.3420612510
 16      6.4544935060     1.8632515430     1.2244743930
 16      8.0495383300     0.9423520400     4.6597633280
 16      4.8002034340     4.6269261510     1.4898873530
 16      6.4544935060     3.7050503460     4.6597633280
 16      3.2099170420     7.4430005810     1.2477722410
 16      4.9114541240     6.5487299390     4.5893988150
 16      1.5662679670    10.2282660890     1.4898873530
 16      3.2862240350     9.3637105920     4.5893988150
 16      9.6750515440     1.9140711380     1.4898873530
 16     11.2837569210     0.8568234570     4.5893988150
 16      8.1087835780     4.6269261520     1.4898873530
 16      9.6807659690     3.7259405080     4.3420612510
 16      6.4544935060     7.4347415050     1.5452729260
 16      7.9975328870     6.5487299380     4.5893988150
 16      4.8250527560    10.2570155130     1.5452729260
 28      6.4544935060     9.3162578140     4.3540803470


==> anc/1T_structures/pristine/1T_bulk.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2197604950    0.0000000000    0.0000000000
   -1.6098802470    2.7883938770    0.0000000000
    0.0000000000    0.0000000000    6.0420739940
 CONVVEC
    3.2197604950    0.0000000000    0.0000000000
   -1.6098802470    2.7883938770    0.0000000000
    0.0000000000    0.0000000000    6.0420739940
 PRIMCOORD
           3           1
 42      0.0000000000     0.0000000000     1.9738543250     0.0000000000     0.0000000000    -0.0005246000
 16      0.0000000000     1.8589292510     0.4103757490     0.0000000000     0.0000000000     0.0004385400
 16      1.6098802470     0.9294646260     3.5359482060     0.0000000000     0.0000000000     0.0000860600
 CONVCOORD
           3           1
 42      0.0000000000     0.0000000000     1.9738543250
 16      0.0000000000     1.8589292510     0.4103757490
 16      1.6098802470     0.9294646260     3.5359482060
 RECIP-PRIMVEC
    0.3105821074    0.1793146958    0.0000000000

    0.0000000000    0.3586293917    0.0000000000

    0.0000000000    0.0000000000    0.1655060830

 RECIP-CONVVEC
    0.3105821074    0.1793146958    0.0000000000

    0.0000000000    0.3586293917    0.0000000000

    0.0000000000    0.0000000000    0.1655060830

 WIGNER-SEITZ-PRIMCELL
           4
 -0.1609880E+01 -0.9294645E+00  0.3021037E+01  -0.5000001E+00 -0.8660254E+00 -0.3953859E-16
 -0.1609880E+01 -0.9294645E+00 -0.3021037E+01  -0.5000001E+00 -0.8660254E+00 -0.3953859E-16
 -0.5000000E-09 -0.1858929E+01 -0.3021037E+01  -0.5000001E+00 -0.8660254E+00 -0.3953859E-16
 -0.5000005E-09 -0.1858929E+01  0.3021037E+01  -0.5000001E+00 -0.8660254E+00 -0.3953859E-16
           4
 -0.1609880E+01 -0.9294645E+00  0.3021037E+01  -0.1000000E+01  0.1755867E-31 -0.7349947E-16
 -0.1609880E+01  0.9294645E+00  0.3021037E+01  -0.1000000E+01  0.1755867E-31 -0.7349947E-16
 -0.1609880E+01  0.9294645E+00 -0.3021037E+01  -0.1000000E+01  0.1755867E-31 -0.7349947E-16
 -0.1609880E+01 -0.9294645E+00 -0.3021037E+01  -0.1000000E+01  0.1755867E-31 -0.7349947E-16
           4
 -0.5000000E-09 -0.1858929E+01 -0.3021037E+01   0.5000001E+00 -0.8660254E+00  0.1976930E-16
  0.1609880E+01 -0.9294645E+00 -0.3021037E+01   0.5000001E+00 -0.8660254E+00  0.1976930E-16
  0.1609880E+01 -0.9294645E+00  0.3021037E+01   0.5000001E+00 -0.8660254E+00  0.1976930E-16
 -0.5000000E-09 -0.1858929E+01  0.3021037E+01   0.5000001E+00 -0.8660254E+00  0.1976930E-16
           6
 -0.1609880E+01 -0.9294645E+00 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
 -0.1609880E+01  0.9294645E+00 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
  0.5000000E-09  0.1858929E+01 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
  0.1609880E+01  0.9294645E+00 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
  0.1609880E+01 -0.9294645E+00 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
 -0.5000000E-09 -0.1858929E+01 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
           6
 -0.5000005E-09 -0.1858929E+01  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
  0.1609880E+01 -0.9294645E+00  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
  0.1609880E+01  0.9294645E+00  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
  0.5000005E-09  0.1858929E+01  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
 -0.1609880E+01  0.9294645E+00  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
 -0.1609880E+01 -0.9294645E+00  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
           4
  0.5000000E-09  0.1858929E+01  0.3021037E+01  -0.5000001E+00  0.8660254E+00 -0.3953859E-16
  0.5000002E-09  0.1858929E+01 -0.3021037E+01  -0.5000001E+00  0.8660254E+00 -0.3953859E-16
 -0.1609880E+01  0.9294645E+00 -0.3021037E+01  -0.5000001E+00  0.8660254E+00 -0.3953859E-16
 -0.1609880E+01  0.9294645E+00  0.3021037E+01  -0.5000001E+00  0.8660254E+00 -0.3953859E-16
           4
  0.1609880E+01 -0.9294645E+00 -0.3021037E+01   0.1000000E+01  0.0000000E+00 -0.7349947E-16
  0.1609880E+01  0.9294645E+00 -0.3021037E+01   0.1000000E+01  0.0000000E+00 -0.7349947E-16
  0.1609880E+01  0.9294645E+00  0.3021037E+01   0.1000000E+01  0.0000000E+00 -0.7349947E-16
  0.1609880E+01 -0.9294645E+00  0.3021037E+01   0.1000000E+01  0.0000000E+00 -0.7349947E-16
           4
  0.1609880E+01  0.9294645E+00  0.3021037E+01   0.5000001E+00  0.8660254E+00  0.0000000E+00
  0.1609880E+01  0.9294645E+00 -0.3021037E+01   0.5000001E+00  0.8660254E+00  0.0000000E+00
  0.5000002E-09  0.1858929E+01 -0.3021037E+01   0.5000001E+00  0.8660254E+00  0.0000000E+00
  0.5000001E-09  0.1858929E+01  0.3021037E+01   0.5000001E+00  0.8660254E+00  0.0000000E+00
 WIGNER-SEITZ-PRIMCELL_END
 WIGNER-SEITZ-CONVCELL
           4
 -0.1609880E+01 -0.9294645E+00  0.3021037E+01  -0.5000001E+00 -0.8660254E+00 -0.3953859E-16
 -0.1609880E+01 -0.9294645E+00 -0.3021037E+01  -0.5000001E+00 -0.8660254E+00 -0.3953859E-16
 -0.5000000E-09 -0.1858929E+01 -0.3021037E+01  -0.5000001E+00 -0.8660254E+00 -0.3953859E-16
 -0.5000005E-09 -0.1858929E+01  0.3021037E+01  -0.5000001E+00 -0.8660254E+00 -0.3953859E-16
           4
 -0.1609880E+01 -0.9294645E+00  0.3021037E+01  -0.1000000E+01  0.1755867E-31 -0.7349947E-16
 -0.1609880E+01  0.9294645E+00  0.3021037E+01  -0.1000000E+01  0.1755867E-31 -0.7349947E-16
 -0.1609880E+01  0.9294645E+00 -0.3021037E+01  -0.1000000E+01  0.1755867E-31 -0.7349947E-16
 -0.1609880E+01 -0.9294645E+00 -0.3021037E+01  -0.1000000E+01  0.1755867E-31 -0.7349947E-16
           4
 -0.5000000E-09 -0.1858929E+01 -0.3021037E+01   0.5000001E+00 -0.8660254E+00  0.1976930E-16
  0.1609880E+01 -0.9294645E+00 -0.3021037E+01   0.5000001E+00 -0.8660254E+00  0.1976930E-16
  0.1609880E+01 -0.9294645E+00  0.3021037E+01   0.5000001E+00 -0.8660254E+00  0.1976930E-16
 -0.5000000E-09 -0.1858929E+01  0.3021037E+01   0.5000001E+00 -0.8660254E+00  0.1976930E-16
           6
 -0.1609880E+01 -0.9294645E+00 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
 -0.1609880E+01  0.9294645E+00 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
  0.5000000E-09  0.1858929E+01 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
  0.1609880E+01  0.9294645E+00 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
  0.1609880E+01 -0.9294645E+00 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
 -0.5000000E-09 -0.1858929E+01 -0.3021037E+01   0.0000000E+00  0.0000000E+00 -0.1000000E+01
           6
 -0.5000005E-09 -0.1858929E+01  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
  0.1609880E+01 -0.9294645E+00  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
  0.1609880E+01  0.9294645E+00  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
  0.5000005E-09  0.1858929E+01  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
 -0.1609880E+01  0.9294645E+00  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
 -0.1609880E+01 -0.9294645E+00  0.3021037E+01   0.0000000E+00  0.6639221E-16  0.1000000E+01
           4
  0.5000000E-09  0.1858929E+01  0.3021037E+01  -0.5000001E+00  0.8660254E+00 -0.3953859E-16
  0.5000002E-09  0.1858929E+01 -0.3021037E+01  -0.5000001E+00  0.8660254E+00 -0.3953859E-16
 -0.1609880E+01  0.9294645E+00 -0.3021037E+01  -0.5000001E+00  0.8660254E+00 -0.3953859E-16
 -0.1609880E+01  0.9294645E+00  0.3021037E+01  -0.5000001E+00  0.8660254E+00 -0.3953859E-16
           4
  0.1609880E+01 -0.9294645E+00 -0.3021037E+01   0.1000000E+01  0.0000000E+00 -0.7349947E-16
  0.1609880E+01  0.9294645E+00 -0.3021037E+01   0.1000000E+01  0.0000000E+00 -0.7349947E-16
  0.1609880E+01  0.9294645E+00  0.3021037E+01   0.1000000E+01  0.0000000E+00 -0.7349947E-16
  0.1609880E+01 -0.9294645E+00  0.3021037E+01   0.1000000E+01  0.0000000E+00 -0.7349947E-16
           4
  0.1609880E+01  0.9294645E+00  0.3021037E+01   0.5000001E+00  0.8660254E+00  0.0000000E+00
  0.1609880E+01  0.9294645E+00 -0.3021037E+01   0.5000001E+00  0.8660254E+00  0.0000000E+00
  0.5000002E-09  0.1858929E+01 -0.3021037E+01   0.5000001E+00  0.8660254E+00  0.0000000E+00
  0.5000001E-09  0.1858929E+01  0.3021037E+01   0.5000001E+00  0.8660254E+00  0.0000000E+00
 WIGNER-SEITZ-CONVCELL_END
 BRILLOUIN-ZONE-PRIMCELL
           4
 -0.2070548E+00  0.5569193E-10 -0.8275304E-01  -0.8660254E+00 -0.5000001E+00  0.0000000E+00
 -0.1035274E+00 -0.1793147E+00 -0.8275304E-01  -0.8660254E+00 -0.5000001E+00  0.0000000E+00
 -0.1035274E+00 -0.1793147E+00  0.8275304E-01  -0.8660254E+00 -0.5000001E+00  0.0000000E+00
 -0.2070548E+00  0.5569190E-10  0.8275304E-01  -0.8660254E+00 -0.5000001E+00  0.0000000E+00
           4
 -0.2070548E+00  0.5569195E-10  0.8275304E-01  -0.8660254E+00  0.5000001E+00 -0.2024841E-15
 -0.1035274E+00  0.1793147E+00  0.8275304E-01  -0.8660254E+00  0.5000001E+00 -0.2024841E-15
 -0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.8660254E+00  0.5000001E+00 -0.2024841E-15
 -0.2070548E+00  0.5569193E-10 -0.8275304E-01  -0.8660254E+00  0.5000001E+00 -0.2024841E-15
           4
 -0.1035274E+00 -0.1793147E+00 -0.8275304E-01   0.1340495E-15 -0.1000000E+01 -0.1452336E-15
  0.1035274E+00 -0.1793147E+00 -0.8275304E-01   0.1340495E-15 -0.1000000E+01 -0.1452336E-15
  0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.1340495E-15 -0.1000000E+01 -0.1452336E-15
 -0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.1340495E-15 -0.1000000E+01 -0.1452336E-15
           6
 -0.2070548E+00  0.5569193E-10 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
 -0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
  0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
  0.2070548E+00 -0.5569193E-10 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
  0.1035274E+00 -0.1793147E+00 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
 -0.1035274E+00 -0.1793147E+00 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
           6
 -0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
  0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
  0.2070548E+00 -0.5569193E-10  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
  0.1035274E+00  0.1793147E+00  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
 -0.1035274E+00  0.1793147E+00  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
 -0.2070548E+00  0.5569193E-10  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
           4
  0.1035274E+00  0.1793147E+00  0.8275304E-01  -0.1124013E-31  0.1000000E+01 -0.2024842E-15
  0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.1124013E-31  0.1000000E+01 -0.2024842E-15
 -0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.1124013E-31  0.1000000E+01 -0.2024842E-15
 -0.1035274E+00  0.1793147E+00  0.8275304E-01  -0.1124013E-31  0.1000000E+01 -0.2024842E-15
           4
  0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.8660254E+00 -0.5000001E+00 -0.2024841E-15
  0.1035274E+00 -0.1793147E+00 -0.8275304E-01   0.8660254E+00 -0.5000001E+00 -0.2024841E-15
  0.2070548E+00 -0.5569191E-10 -0.8275304E-01   0.8660254E+00 -0.5000001E+00 -0.2024841E-15
  0.2070548E+00 -0.5569190E-10  0.8275304E-01   0.8660254E+00 -0.5000001E+00 -0.2024841E-15
           4
  0.2070548E+00 -0.5569194E-10  0.8275304E-01   0.8660254E+00  0.5000001E+00 -0.2024841E-15
  0.2070548E+00 -0.5569191E-10 -0.8275304E-01   0.8660254E+00  0.5000001E+00 -0.2024841E-15
  0.1035274E+00  0.1793147E+00 -0.8275304E-01   0.8660254E+00  0.5000001E+00 -0.2024841E-15
  0.1035274E+00  0.1793147E+00  0.8275304E-01   0.8660254E+00  0.5000001E+00 -0.2024841E-15
 BRILLOUIN-ZONE-PRIMCELL_END
 BRILLOUIN-ZONE-CONVCELL
           4
 -0.2070548E+00  0.5569193E-10 -0.8275304E-01  -0.8660254E+00 -0.5000001E+00  0.0000000E+00
 -0.1035274E+00 -0.1793147E+00 -0.8275304E-01  -0.8660254E+00 -0.5000001E+00  0.0000000E+00
 -0.1035274E+00 -0.1793147E+00  0.8275304E-01  -0.8660254E+00 -0.5000001E+00  0.0000000E+00
 -0.2070548E+00  0.5569190E-10  0.8275304E-01  -0.8660254E+00 -0.5000001E+00  0.0000000E+00
           4
 -0.2070548E+00  0.5569195E-10  0.8275304E-01  -0.8660254E+00  0.5000001E+00 -0.2024841E-15
 -0.1035274E+00  0.1793147E+00  0.8275304E-01  -0.8660254E+00  0.5000001E+00 -0.2024841E-15
 -0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.8660254E+00  0.5000001E+00 -0.2024841E-15
 -0.2070548E+00  0.5569193E-10 -0.8275304E-01  -0.8660254E+00  0.5000001E+00 -0.2024841E-15
           4
 -0.1035274E+00 -0.1793147E+00 -0.8275304E-01   0.1340495E-15 -0.1000000E+01 -0.1452336E-15
  0.1035274E+00 -0.1793147E+00 -0.8275304E-01   0.1340495E-15 -0.1000000E+01 -0.1452336E-15
  0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.1340495E-15 -0.1000000E+01 -0.1452336E-15
 -0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.1340495E-15 -0.1000000E+01 -0.1452336E-15
           6
 -0.2070548E+00  0.5569193E-10 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
 -0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
  0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
  0.2070548E+00 -0.5569193E-10 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
  0.1035274E+00 -0.1793147E+00 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
 -0.1035274E+00 -0.1793147E+00 -0.8275304E-01  -0.4672284E-16  0.9344569E-16 -0.1000000E+01
           6
 -0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
  0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
  0.2070548E+00 -0.5569193E-10  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
  0.1035274E+00  0.1793147E+00  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
 -0.1035274E+00  0.1793147E+00  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
 -0.2070548E+00  0.5569193E-10  0.8275304E-01   0.0000000E+00 -0.9344569E-16  0.1000000E+01
           4
  0.1035274E+00  0.1793147E+00  0.8275304E-01  -0.1124013E-31  0.1000000E+01 -0.2024842E-15
  0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.1124013E-31  0.1000000E+01 -0.2024842E-15
 -0.1035274E+00  0.1793147E+00 -0.8275304E-01  -0.1124013E-31  0.1000000E+01 -0.2024842E-15
 -0.1035274E+00  0.1793147E+00  0.8275304E-01  -0.1124013E-31  0.1000000E+01 -0.2024842E-15
           4
  0.1035274E+00 -0.1793147E+00  0.8275304E-01   0.8660254E+00 -0.5000001E+00 -0.2024841E-15
  0.1035274E+00 -0.1793147E+00 -0.8275304E-01   0.8660254E+00 -0.5000001E+00 -0.2024841E-15
  0.2070548E+00 -0.5569191E-10 -0.8275304E-01   0.8660254E+00 -0.5000001E+00 -0.2024841E-15
  0.2070548E+00 -0.5569190E-10  0.8275304E-01   0.8660254E+00 -0.5000001E+00 -0.2024841E-15
           4
  0.2070548E+00 -0.5569194E-10  0.8275304E-01   0.8660254E+00  0.5000001E+00 -0.2024841E-15
  0.2070548E+00 -0.5569191E-10 -0.8275304E-01   0.8660254E+00  0.5000001E+00 -0.2024841E-15
  0.1035274E+00  0.1793147E+00 -0.8275304E-01   0.8660254E+00  0.5000001E+00 -0.2024841E-15
  0.1035274E+00  0.1793147E+00  0.8275304E-01   0.8660254E+00  0.5000001E+00 -0.2024841E-15
 BRILLOUIN-ZONE-CONVCELL_END
 ATOMS
   42    0.0000000000    0.0000000000    1.9738543250    0.0000000000    0.0000000000   -0.0005246000
   16    0.0000000000    1.8589292510    0.4103757490    0.0000000000    0.0000000000    0.0004385400
   16    1.6098802470    0.9294646260    3.5359482060    0.0000000000    0.0000000000    0.0000860600
   42   -1.6098802470    2.7883938770    1.9738543250    0.0000000000    0.0000000000   -0.0005246000
   42    3.2197604950    0.0000000000    1.9738543250    0.0000000000    0.0000000000   -0.0005246000
   42    1.6098802480    2.7883938770    1.9738543250    0.0000000000    0.0000000000   -0.0005246000
 FRAMES
1      0.0000000000    0.0000000000    0.0000000000      3.2197604950    0.0000000000    0.0000000000
1      0.0000000000    0.0000000000    0.0000000000     -1.6098802470    2.7883938770    0.0000000000
1      0.0000000000    0.0000000000    0.0000000000      0.0000000000    0.0000000000    6.0420739940
1      0.0000000000    0.0000000000    6.0420739940      3.2197604950    0.0000000000    6.0420739940
1      0.0000000000    0.0000000000    6.0420739940     -1.6098802470    2.7883938770    6.0420739940
1     -1.6098802470    2.7883938770    0.0000000000      1.6098802480    2.7883938770    0.0000000000
1     -1.6098802470    2.7883938770    0.0000000000     -1.6098802470    2.7883938770    6.0420739940
1     -1.6098802470    2.7883938770    6.0420739940      1.6098802480    2.7883938770    6.0420739940
1      3.2197604950    0.0000000000    0.0000000000      1.6098802480    2.7883938770    0.0000000000
1      3.2197604950    0.0000000000    0.0000000000      3.2197604950    0.0000000000    6.0420739940
1      3.2197604950    0.0000000000    6.0420739940      1.6098802480    2.7883938770    6.0420739940
1      1.6098802480    2.7883938770    0.0000000000      1.6098802480    2.7883938770    6.0420739940


==> anc/1T_structures/pristine/1T_undistorted.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1847286910    0.0000000000    0.0000000000
   -1.5923643450    2.7580554370    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 CONVVEC
    3.1847286910    0.0000000000    0.0000000000
   -1.5923643450    2.7580554370    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 PRIMCOORD
           3           1
 42      0.0000000000     0.0000000000     2.9949959780
 16      0.0000000000     1.8387036250     1.4020411460
 16      1.5923643450     0.9193518120     4.5879628760
 CONVCOORD
           3           1
 42      0.0000000000     0.0000000000     2.9949959780
 16      0.0000000000     1.8387036250     1.4020411460
 16      1.5923643450     0.9193518120     4.5879628760


==> anc/1T_structures/pristine/2x1.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    5.6717933180    0.0000000000    0.0000000000
    0.0000000000    3.1871519020    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 CONVVEC
    5.6717933180    0.0000000000    0.0000000000
    0.0000000000    3.1871519020    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 PRIMCOORD
           6           1
 42      4.5343905860     2.3903639270     9.9230451200
 42      1.1374027320     0.7967879760    10.0769548800
 16      0.4689084680     2.3903639270    11.7310157200
 16      3.2908886730     0.7967879760    11.3441227600
 16      2.3809046450     2.3903639270     8.6558772400
 16      5.2028848500     0.7967879760     8.2689842800
 CONVCOORD
           6           1
 42      4.5343905860     2.3903639270     9.9230451200
 42      1.1374027320     0.7967879760    10.0769548800
 16      0.4689084680     2.3903639270    11.7310157200
 16      3.2908886730     0.7967879760    11.3441227600
 16      2.3809046450     2.3903639270     8.6558772400
 16      5.2028848500     0.7967879760     8.2689842800


==> anc/1T_structures/pristine/recons_2x2.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.5741636400    0.0000000000    0.0000000000
   -3.2870785210    5.6936265340    0.0000000000
    0.0000000000    0.0000000000   19.9999936440
 CONVVEC
    6.5741636400    0.0000000000    0.0000000000
   -3.2870785210    5.6936265340    0.0000000000
    0.0000000000    0.0000000000   19.9999936440
 PRIMCOORD
          13           1
 42      0.0000000000    -0.0007684840     2.9726608210     0.0000000000     0.0001368400    -0.0009241300
 42     -1.8835461450     2.7087064130     3.1634361010     0.0005047600     0.0001447500    -0.0001944400
 42      3.2870828340     0.2765025050     3.1634084590     0.0000000000    -0.0002983800    -0.0000666500
 42      1.8835461450     2.7087064130     3.1634361010    -0.0005047600     0.0001447500    -0.0001944400
 16      0.0000000000     1.9547175890     1.6879687540     0.0000000000    -0.0000127200     0.0002300400
 16      1.5150674970     0.8754556340     4.7747684440     0.0001075600    -0.0000595300     0.0004647400
 16     -1.5940405350     4.7153196470     1.6879437730     0.0001049100     0.0001266000     0.0001114200
 16      0.0000000000     3.7956526680     4.4204880580     0.0000000000     0.0000404200    -0.0001154300
 16      3.2870828340     1.8970848880     1.4130427750     0.0000000000     0.0002045000    -0.0005567100
 16      5.0590981690     0.8754556350     4.7747684440    -0.0001075600    -0.0000595300     0.0004647400
 16      1.5940405350     4.7153196470     1.6879437730    -0.0001049100     0.0001266000     0.0001114200
 16      3.2870828340     3.9451391210     4.7764497200     0.0000000000    -0.0003533900    -0.0000064500
 28      3.2870828340     1.8987280850     5.2527647760     0.0000000000    -0.0001409200     0.0006758900
 CONVCOORD
          13           1
 42     -0.0000000000    -0.0007684840     2.9726608210
 42     -1.8835461450     2.7087064130     3.1634361010
 42      3.2870828340     0.2765025050     3.1634084590
 42      1.8835461450     2.7087064130     3.1634361010
 16      0.0000000000     1.9547175890     1.6879687540
 16      1.5150674970     0.8754556340     4.7747684440
 16     -1.5940405350     4.7153196470     1.6879437730
 16      0.0000000000     3.7956526680     4.4204880580
 16      3.2870828340     1.8970848880     1.4130427750
 16      5.0590981690     0.8754556350     4.7747684440
 16      1.5940405350     4.7153196470     1.6879437730
 16      3.2870828340     3.9451391210     4.7764497200
 28      3.2870828340     1.8987280850     5.2527647760


==> anc/1T_structures/pristine/recons_3x3.xsf <==
 DIM-GROUP
           3           1
 PRIMVEC
    9.7024215200    0.0246704350    0.0000000000
   -4.8293824470    8.4150877750    0.0000000000
    0.0000000000    0.0000000000   19.9999999770
 CONVVEC
    9.7024215200    0.0246704350    0.0000000000
   -4.8293824470    8.4150877750    0.0000000000
    0.0000000000    0.0000000000   19.9999999770
 PRIMCOORD
          27           1
 42     -0.1486531300    -0.2639640970     2.9698949510    -0.0000049500    -0.0000030900    -0.0000016000
 42     -1.8902092530     2.9669481350     2.9472270860     0.0000023000     0.0000033900     0.0000024700
 42     -2.9941033970     5.7492628470     3.0163644720     0.0000033600    -0.0000036800     0.0000054900
 42      3.5613357150    -0.1807095620     3.0623122460     0.0000101700     0.0000027900     0.0000073200
 42      1.7787261850     3.0740411040     2.9698216100    -0.0000077800    -0.0000018600     0.0000008100
 42     -0.0783590650     5.4456565670     2.9754836360     0.0000047600     0.0000003700    -0.0000019200
 42      6.5713743970     0.1832076970     2.9755378220     0.0000025400    -0.0000035100    -0.0000026500
 42      4.8506572510     2.5566185220     3.0164193560     0.0000008200     0.0000011200     0.0000007800
 42      2.9654624790     5.7901084850     2.9457611900    -0.0000040700    -0.0000031300    -0.0000050000
 16     -0.0423488100     1.9000870220     1.7168955600     0.0000017700    -0.0000068000     0.0000013900
 16      1.6940411850     0.8975077040     4.2231708310    -0.0000043400    -0.0000019300    -0.0000027400
 16     -1.6659098510     4.7173008360     1.3303987860     0.0000056300    -0.0000027600    -0.0000027300
 16     -0.0066253250     3.6361579310     4.4881367440    -0.0000037800    -0.0000057500     0.0000013000
 16     -3.1406844900     7.5481718730     1.4956897920    -0.0000044300     0.0000009500     0.0000003300
 16     -1.5287505130     6.4807875280     4.6946585230     0.0000054700     0.0000009700     0.0000087000
 16      3.2194761950     1.7842279140     1.4956664430    -0.0000015900    -0.0000038100     0.0000055200
 16      4.9496725990     0.9217706630     4.6946927820     0.0000118100     0.0000033600     0.0000013000
 16      1.6019384240     4.6937852170     1.2902164110    -0.0000018300    -0.0000079500    -0.0000063400
 16      3.2579605170     3.8374365020     4.5515249370    -0.0000014800     0.0000089100    -0.0000084800
 16      0.1161831370     7.4351784900     1.4275787810     0.0000006200     0.0000034900    -0.0000009400
 16      1.5478463760     6.6085480710     4.5341473150    -0.0000024100     0.0000060600    -0.0000032300
 16      6.4084478660     1.9222522780     1.3304506100     0.0000006300     0.0000023900    -0.0000058200
 16      8.1743339430     1.0258155500     4.4881998620    -0.0000014100     0.0000038000     0.0000026200
 16      4.8408988980     4.7072098310     1.8063623610    -0.0000054500     0.0000047900    -0.0000015700
 16      6.3978426100     3.8082555480     4.5766399090     0.0000004200     0.0000029300     0.0000100200
 16      3.2332842270     7.5191247540     1.2902454600    -0.0000075700    -0.0000032800    -0.0000050700
 16      4.8027901790     6.5129305190     4.5515021990     0.0000007900     0.0000022200     0.0000000500
 CONVCOORD
          27           1
 42     -0.1486531300    -0.2639640970     2.9698949510
 42     -1.8902092530     2.9669481350     2.9472270860
 42     -2.9941033970     5.7492628470     3.0163644720
 42      3.5613357150    -0.1807095620     3.0623122460
 42      1.7787261850     3.0740411040     2.9698216100
 42     -0.0783590650     5.4456565670     2.9754836360
 42      6.5713743970     0.1832076970     2.9755378220
 42      4.8506572510     2.5566185220     3.0164193560
 42      2.9654624790     5.7901084850     2.9457611900
 16     -0.0423488100     1.9000870220     1.7168955600
 16      1.6940411850     0.8975077040     4.2231708310
 16     -1.6659098510     4.7173008360     1.3303987860
 16     -0.0066253250     3.6361579310     4.4881367440
 16     -3.1406844900     7.5481718730     1.4956897920
 16     -1.5287505130     6.4807875280     4.6946585230
 16      3.2194761950     1.7842279140     1.4956664430
 16      4.9496725990     0.9217706630     4.6946927820
 16      1.6019384240     4.6937852170     1.2902164110
 16      3.2579605170     3.8374365020     4.5515249370
 16      0.1161831370     7.4351784900     1.4275787810
 16      1.5478463760     6.6085480710     4.5341473150
 16      6.4084478660     1.9222522780     1.3304506100
 16      8.1743339430     1.0258155500     4.4881998620
 16      4.8408988980     4.7072098310     1.8063623610
 16      6.3978426100     3.8082555480     4.5766399090
 16      3.2332842270     7.5191247540     1.2902454600
 16      4.8027901790     6.5129305190     4.5515021990


==> anc/1T_structures/pristine/recons_3x3_unstable.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   primcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.7612910850    0.0000000010    0.0000000000
   -4.8806455940    8.4535244850    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 CONVVEC
    9.7612910850    0.0000000010    0.0000000000
   -4.8806455940    8.4535244850    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 PRIMCOORD
          27           1
 42      0.0000000000     0.0000000000     2.6137259140
 42     -1.7235097420     3.0936771280     3.0355688310
 42     -3.0631971160     5.4140831690     3.0355688310
 42      3.5409581170    -0.0542355020     3.0355688310
 42      1.7235097430     3.0936771290     3.0355688310
 42      0.0000000000     5.6356831610     2.9716325410
 42      6.2203329680    -0.0542355060     3.0355688310
 42      4.8806455940     2.8178416310     3.0594844190
 42      3.0631971180     5.4140831680     3.0355688310
 16      0.0000000000     2.0113756200     1.5332659140
 16      1.6245924790     0.9379587510     4.3108045150
 16     -1.6239159770     4.6981147830     1.3095180240
 16      0.0000000000     3.7510763230     4.5824051540
 16     -3.1387429530     7.4478369320     1.5332659140
 16     -1.6321176610     6.5779868870     4.5824051540
 16      3.2345940730     1.8674935540     1.5519927970
 16      4.8806455940     0.9458559370     4.7142631440
 16      1.6239159780     4.6981147840     1.3095180240
 16      3.2594581470     3.7538344280     4.7142631440
 16      0.0000000010     7.5108195060     1.3095180240
 16      1.6321176620     6.5779868870     4.5824051540
 16      6.5266970130     1.8674935540     1.5519927970
 16      8.1366986060     0.9379587530     4.3108045150
 16      4.8806455950     4.7185375850     1.5519927970
 16      6.5018329400     3.7538344290     4.7142631440
 16      3.1387429540     7.4478369310     1.5332659140
 16      4.8806455950     6.5776074940     4.3108045150
 CONVCOORD
          27           1
 42      0.0000000000     0.0000000000     2.6137259140
 42     -1.7235097420     3.0936771280     3.0355688310
 42     -3.0631971160     5.4140831690     3.0355688310
 42      3.5409581170    -0.0542355020     3.0355688310
 42      1.7235097430     3.0936771290     3.0355688310
 42     -0.0000000000     5.6356831610     2.9716325410
 42      6.2203329680    -0.0542355060     3.0355688310
 42      4.8806455940     2.8178416310     3.0594844190
 42      3.0631971180     5.4140831680     3.0355688310
 16      0.0000000000     2.0113756200     1.5332659140
 16      1.6245924790     0.9379587510     4.3108045150
 16     -1.6239159770     4.6981147830     1.3095180240
 16      0.0000000000     3.7510763230     4.5824051540
 16     -3.1387429530     7.4478369320     1.5332659140
 16     -1.6321176610     6.5779868870     4.5824051540
 16      3.2345940730     1.8674935540     1.5519927970
 16      4.8806455940     0.9458559370     4.7142631440
 16      1.6239159780     4.6981147840     1.3095180240
 16      3.2594581470     3.7538344280     4.7142631440
 16      0.0000000010     7.5108195060     1.3095180240
 16      1.6321176620     6.5779868870     4.5824051540
 16      6.5266970130     1.8674935540     1.5519927970
 16      8.1366986060     0.9379587530     4.3108045150
 16      4.8806455950     4.7185375850     1.5519927970
 16      6.5018329400     3.7538344290     4.7142631440
 16      3.1387429540     7.4478369310     1.5332659140
 16      4.8806455950     6.5776074940     4.3108045150


==> anc/1T_structures/pristine/recons_4x4.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   primcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.8890568830   -0.0376458670    0.0000000000
   -6.4771433110   11.1388869500    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 CONVVEC
   12.8890568830   -0.0376458670    0.0000000000
   -6.4771433110   11.1388869500    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 PRIMCOORD
          48           1
 42      0.3155800000    -0.0505800000     3.0211900000
 42     -2.0091900000     2.7612300000     3.0873600000
 42     -3.1280700000     5.7554900000     3.0062400000
 42     -4.9302000000     8.2279600000     2.9952600000
 42      3.0621600000     0.1557200000     2.9215400000
 42      1.7434300000     2.5745400000     3.0348700000
 42     -0.1073100000     5.8433500000     3.0389400000
 42     -1.7032200000     8.1124800000     2.9452300000
 42      6.7507200000     0.0996600000     2.9320400000
 42      5.0494600000     2.7762200000     3.0500200000
 42      2.8896400000     5.6315900000     3.0059500000
 42      1.7317400000     8.2968100000     3.0103300000
 42      9.5940300000    -0.2226800000     3.0434800000
 42      7.8319100000     2.7284000000     3.0417800000
 42      6.6148500000     5.3627300000     3.0645700000
 42      4.8296200000     8.5661900000     3.0463900000
 16     -0.0617900000     1.8590100000     1.5976600000
 16      1.6988800000     0.9278400000     4.7131700000
 16     -1.6195900000     4.6259700000     1.5246600000
 16     -0.0748400000     3.7019100000     4.3001800000
 16     -3.2790700000     7.4288400000     1.3251600000
 16     -1.6544200000     6.5258600000     4.7173700000
 16     -4.8083800000    10.1606100000     1.3512900000
 16     -3.2003800000     9.3003200000     4.4072500000
 16      3.2467000000     1.9047000000     1.3663000000
 16      4.8738800000     0.8493300000     4.4376400000
 16      1.4957800000     4.6439600000     1.4912400000
 16      3.2206700000     3.7436900000     4.5196400000
 16     -0.0048800000     7.4841600000     1.3691300000
 16      1.5212200000     6.5162600000     4.6823600000
 16     -1.5979100000    10.2151900000     1.6117600000
 16     -0.0552000000     9.3142700000     4.3612100000
 16      6.3960300000     1.8446700000     1.3204300000
 16      8.1331100000     0.9001700000     4.6502000000
 16      4.7739400000     4.6542300000     1.6105800000
 16      6.4210500000     3.6427000000     4.7428200000
 16      3.2668600000     7.4154600000     1.4564400000
 16      4.8154200000     6.4550200000     4.3375500000
 16      1.6706000000    10.1273900000     1.3379800000
 16      3.1893900000     9.2115400000     4.6878900000
 16      9.5536600000     1.7929100000     1.4774900000
 16     11.3583700000     0.8615000000     4.4266000000
 16      8.0758900000     4.5834100000     1.4426200000
 16      9.5435300000     3.7293400000     4.6071300000
 16      6.3642900000     7.3398500000     1.5239600000
 16      8.0570000000     6.4526200000     4.6306500000
 16      4.8748900000    10.2771300000     1.4631200000
 16      6.4781200000     9.2591700000     4.6117100000
 CONVCOORD
          48           1
 42      0.3155800000    -0.0505800000     3.0211900000
 42     -2.0091900000     2.7612300000     3.0873600000
 42     -3.1280700000     5.7554900000     3.0062400000
 42     -4.9302000000     8.2279600000     2.9952600000
 42      3.0621600000     0.1557200000     2.9215400000
 42      1.7434300000     2.5745400000     3.0348700000
 42     -0.1073100000     5.8433500000     3.0389400000
 42     -1.7032200000     8.1124800000     2.9452300000
 42      6.7507200000     0.0996600000     2.9320400000
 42      5.0494600000     2.7762200000     3.0500200000
 42      2.8896400000     5.6315900000     3.0059500000
 42      1.7317400000     8.2968100000     3.0103300000
 42      9.5940300000    -0.2226800000     3.0434800000
 42      7.8319100000     2.7284000000     3.0417800000
 42      6.6148500000     5.3627300000     3.0645700000
 42      4.8296200000     8.5661900000     3.0463900000
 16     -0.0617900000     1.8590100000     1.5976600000
 16      1.6988800000     0.9278400000     4.7131700000
 16     -1.6195900000     4.6259700000     1.5246600000
 16     -0.0748400000     3.7019100000     4.3001800000
 16     -3.2790700000     7.4288400000     1.3251600000
 16     -1.6544200000     6.5258600000     4.7173700000
 16     -4.8083800000    10.1606100000     1.3512900000
 16     -3.2003800000     9.3003200000     4.4072500000
 16      3.2467000000     1.9047000000     1.3663000000
 16      4.8738800000     0.8493300000     4.4376400000
 16      1.4957800000     4.6439600000     1.4912400000
 16      3.2206700000     3.7436900000     4.5196400000
 16     -0.0048800000     7.4841600000     1.3691300000
 16      1.5212200000     6.5162600000     4.6823600000
 16     -1.5979100000    10.2151900000     1.6117600000
 16     -0.0552000000     9.3142700000     4.3612100000
 16      6.3960300000     1.8446700000     1.3204300000
 16      8.1331100000     0.9001700000     4.6502000000
 16      4.7739400000     4.6542300000     1.6105800000
 16      6.4210500000     3.6427000000     4.7428200000
 16      3.2668600000     7.4154600000     1.4564400000
 16      4.8154200000     6.4550200000     4.3375500000
 16      1.6706000000    10.1273900000     1.3379800000
 16      3.1893900000     9.2115400000     4.6878900000
 16      9.5536600000     1.7929100000     1.4774900000
 16     11.3583700000     0.8615000000     4.4266000000
 16      8.0758900000     4.5834100000     1.4426200000
 16      9.5435300000     3.7293400000     4.6071300000
 16      6.3642900000     7.3398500000     1.5239600000
 16      8.0570000000     6.4526200000     4.6306500000
 16      4.8748900000    10.2771300000     1.4631200000
 16      6.4781200000     9.2591700000     4.6117100000



==> anc/1T_structures/pristine/recons_sqrt3_x_sqrt3_2B.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.7757357230    0.0000000000    0.0000000000
   -4.8878678620    8.4660387770    0.0000000000
    0.0000000000    0.0000000000   19.9999911270
 CONVVEC
    9.7757357230    0.0000000000    0.0000000000
   -4.8878678620    8.4660387770    0.0000000000
    0.0000000000    0.0000000000   19.9999911270
 PRIMCOORD
          27           1
 42      0.0000000000     0.2412011350     3.0568042090     0.0000000000     0.0000030300    -0.0000030100
 42     -1.4204043100     2.7014129950     3.0568042090     0.0000026200    -0.0000015100    -0.0000030100
 42     -3.4674602540     5.5234307040     3.0567294080    -0.0000043800    -0.0000025300     0.0000044300
 42      3.4674654810    -0.1205994400     3.0568057290     0.0000057100    -0.0000033000     0.0000015600
 42      1.4204043100     2.7014129950     3.0568042090    -0.0000026200    -0.0000015100    -0.0000030100
 42      0.0000000000     5.8852260090     3.0568057290     0.0000000000     0.0000066000     0.0000015600
 42      6.3082780040    -0.1205994400     3.0568057290    -0.0000057100    -0.0000033000     0.0000015600
 42      4.8878717430     3.0632064120     3.0567294080     0.0000000000     0.0000050600     0.0000044300
 42      3.4674602540     5.5234307040     3.0567294080     0.0000043800    -0.0000025300     0.0000044300
 16      0.0000000000     1.8813423760     1.3479176930     0.0000000000     0.0000000000    -0.0000245100
 16      1.6598507200     0.9230272820     4.5991480040     0.0000040300    -0.0000023300     0.0000067000
 16     -1.6292704930     4.7033704700     1.6162459940    -0.0000014400    -0.0000093200    -0.0000044000
 16      0.0000000000     3.7979725650     4.5991480040     0.0000000000     0.0000046500     0.0000067000
 16     -3.2585585330     7.5253796340     1.6162459940    -0.0000087900     0.0000034200    -0.0000044000
 16     -1.6598476150     6.5670562010     4.5991361830    -0.0000121700    -0.0000070200     0.0000101400
 16      3.2585837030     1.8813177150     1.6162459940    -0.0000073500     0.0000059100    -0.0000044000
 16      4.8878717430     0.9759554170     4.5991361830     0.0000000000     0.0000140500     0.0000101400
 16      1.6292704930     4.7033704700     1.6162459940     0.0000014400    -0.0000093200    -0.0000044000
 16      3.2280449820     3.7450546770     4.5990806360    -0.0000103200    -0.0000059600     0.0000141400
 16      0.0000000000     7.5253695030     1.3479308500     0.0000000000     0.0000000000    -0.0000321000
 16      1.6598476150     6.5670562010     4.5991361830     0.0000121700    -0.0000070200     0.0000101400
 16      6.5171597820     1.8813177150     1.6162459940     0.0000073500     0.0000059100    -0.0000044000
 16      8.1158927660     0.9230272820     4.5991480040    -0.0000040300    -0.0000023300     0.0000067000
 16      4.8878717430     4.7033559390     1.3478366890     0.0000000000     0.0000000000    -0.0000188800
 16      6.5476985040     3.7450546770     4.5990806360     0.0000103200    -0.0000059600     0.0000141400
 16      3.2585585330     7.5253796340     1.6162459940     0.0000087900     0.0000034200    -0.0000044000
 16      4.8878717430     6.6199584650     4.5990806360     0.0000000000     0.0000119200     0.0000141400
 CONVCOORD
          27           1
 42      0.0000000000     0.2412011350     3.0568042090
 42     -1.4204043100     2.7014129950     3.0568042090
 42     -3.4674602540     5.5234307040     3.0567294080
 42      3.4674654810    -0.1205994400     3.0568057290
 42      1.4204043100     2.7014129950     3.0568042090
 42      0.0000000000     5.8852260090     3.0568057290
 42      6.3082780040    -0.1205994400     3.0568057290
 42      4.8878717430     3.0632064120     3.0567294080
 42      3.4674602540     5.5234307040     3.0567294080
 16      0.0000000000     1.8813423760     1.3479176930
 16      1.6598507200     0.9230272820     4.5991480040
 16     -1.6292704930     4.7033704700     1.6162459940
 16      0.0000000000     3.7979725650     4.5991480040
 16     -3.2585585330     7.5253796340     1.6162459940
 16     -1.6598476150     6.5670562010     4.5991361830
 16      3.2585837030     1.8813177150     1.6162459940
 16      4.8878717430     0.9759554170     4.5991361830
 16      1.6292704930     4.7033704700     1.6162459940
 16      3.2280449820     3.7450546770     4.5990806360
 16      0.0000000000     7.5253695030     1.3479308500
 16      1.6598476150     6.5670562010     4.5991361830
 16      6.5171597820     1.8813177150     1.6162459940
 16      8.1158927660     0.9230272820     4.5991480040
 16      4.8878717430     4.7033559390     1.3478366890
 16      6.5476985040     3.7450546770     4.5990806360
 16      3.2585585330     7.5253796340     1.6162459940
 16      4.8878717430     6.6199584650     4.5990806360


==> anc/1T_structures/pristine/recons_sqrt3_x_sqrt3_4B.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.7199993990    0.0000000000    0.0000000000
   -4.8599996990    8.4177648260    0.0000000000
    0.0000000000    0.0000000000   19.9999887980
 CONVVEC
    9.7199993990    0.0000000000    0.0000000000
   -4.8599996990    8.4177648260    0.0000000000
    0.0000000000    0.0000000000   19.9999887980
 PRIMCOORD
          27           1
 42      0.0000000000     0.2748166060     3.0201294320     0.0000000000    -0.0001773500    -0.0001002800
 42     -1.8579425620     2.6685479120     3.0218901570     0.0000750400     0.0000433200    -0.0002363600
 42     -3.0020037860     5.4744387860     3.0201294320    -0.0001535900     0.0000886800    -0.0001002800
 42      3.0017788720    -0.1375381590     3.0202693220     0.0000766900     0.0000442800     0.0003869500
 42      1.8579425630     2.6685479150     3.0218901570    -0.0000750400     0.0000433200    -0.0002363600
 42      0.0000000000     5.8865984500     3.0218901570     0.0000000000    -0.0000866500    -0.0002363600
 42      6.7182269330    -0.1375381560     3.0202693220    -0.0000766900     0.0000442800     0.0003869500
 42      4.8600029540     3.0809999110     3.0202693220     0.0000000000    -0.0000885500     0.0003869500
 42      3.0020037870     5.4744387840     3.0201294320     0.0001535900     0.0000886800    -0.0001002800
 16      0.0000000000     1.9535997300     1.4487619860     0.0000000000     0.0002925800    -0.0000795400
 16      1.6189866670     0.9345925250     4.6623494000     0.0003419100     0.0000690500    -0.0001141100
 16     -1.5481347420     4.6350470710     1.4487619860     0.0002533800    -0.0001462900    -0.0000795400
 16      0.0000000000     3.7412314260     4.2246790760     0.0000000000     0.0000000000     0.0000498800
 16     -3.3115549370     7.4411515760     1.4472637820    -0.0000130900    -0.0000075600     0.0000763600
 16     -1.6211275640     6.5466344810     4.6623494000     0.0002307600     0.0002615800    -0.0001141100
 16      3.3117906290     1.8291685150     1.4490987570    -0.0000919100     0.0000530600    -0.0000918600
 16      4.8600029540     0.9353078320     4.2229792880     0.0000000000     0.0000000000     0.0001736400
 16      1.5481347440     4.6350470700     1.4487619860    -0.0002533800    -0.0001462900    -0.0000795400
 16      3.2401142320     3.7424674750     4.6623494000     0.0001111500    -0.0003306300    -0.0001141100
 16      0.0000000000     7.5653572490     1.4490987570     0.0000000000    -0.0001061300    -0.0000918600
 16      1.6211275660     6.5466344810     4.6623494000    -0.0002307600     0.0002615800    -0.0001141100
 16      6.4082151770     1.8291685150     1.4490987570     0.0000919100     0.0000530600    -0.0000918600
 16      8.1010191380     0.9345925260     4.6623494000    -0.0003419100     0.0000690500    -0.0001141100
 16      4.8600029540     4.7591614000     1.4472637820     0.0000000000     0.0000151100     0.0000763600
 16      6.4798915740     3.7424674750     4.6623494000    -0.0001111500    -0.0003306300    -0.0001141100
 16      3.3115549380     7.4411515780     1.4472637820     0.0000130900    -0.0000075600     0.0000763600
 16      4.8600029540     6.5471552240     4.2210094290     0.0000000000     0.0000000000     0.0005952900
 CONVCOORD
          27           1
 42      0.0000000000     0.2748166060     3.0201294320
 42     -1.8579425620     2.6685479120     3.0218901570
 42     -3.0020037860     5.4744387860     3.0201294320
 42      3.0017788720    -0.1375381590     3.0202693220
 42      1.8579425630     2.6685479150     3.0218901570
 42      0.0000000000     5.8865984500     3.0218901570
 42      6.7182269330    -0.1375381560     3.0202693220
 42      4.8600029540     3.0809999110     3.0202693220
 42      3.0020037870     5.4744387840     3.0201294320
 16     -0.0000000000     1.9535997300     1.4487619860
 16      1.6189866670     0.9345925250     4.6623494000
 16     -1.5481347420     4.6350470710     1.4487619860
 16      0.0000000000     3.7412314260     4.2246790760
 16     -3.3115549370     7.4411515760     1.4472637820
 16     -1.6211275640     6.5466344810     4.6623494000
 16      3.3117906290     1.8291685150     1.4490987570
 16      4.8600029540     0.9353078320     4.2229792880
 16      1.5481347440     4.6350470700     1.4487619860
 16      3.2401142320     3.7424674750     4.6623494000
 16     -0.0000000000     7.5653572490     1.4490987570
 16      1.6211275660     6.5466344810     4.6623494000
 16      6.4082151770     1.8291685150     1.4490987570
 16      8.1010191380     0.9345925260     4.6623494000
 16      4.8600029540     4.7591614000     1.4472637820
 16      6.4798915740     3.7424674750     4.6623494000
 16      3.3115549380     7.4411515780     1.4472637820
 16      4.8600029540     6.5471552240     4.2210094290

